Cross-Fitted Doubly Robust Estimation with Student-t Outcome Engines: ECM Algorithms, Monte Carlo Evidence and Schistosomiasis Programme Data from the Democratic Republic of the Congo

Routine data on preventive chemotherapy for schistosomiasis are confounded, clustered, heavy-tailed and heaped. We study how cross-fitted augmented inverse probability weighted (AIPW) estimators behave, and how they should be computed, when least squares is replaced by Student-t outcome engines: Huber and t iteratively reweighted least squares, and a two-component t scale-mixture regression fitted by an ECM algorithm, alongside a residual-clipped augmentation. We give four short propositions (exact AIPW bias, the efficiency bound, the estimand of clipping, monotone ascent of a scale-constrained ECM), a single-file Python implementation with cluster-level cross-fitting, cluster-robust standard errors and a cluster bootstrap, and a Monte Carlo study with up to 1000 replications per cell. Robust outcome engines leave AIPW unchanged (RMSE differences at most 0.002), whereas clipping cuts RMSE by 26-45% under symmetric contamination, under-covers, and, as a plasmode experiment built on real covariates and residuals shows, shifts the estimand when residual laws differ between arms. One-sided artefacts that differ between arms bias every estimator. Heaped data also break naive code: the MAD scale collapses and the mixture likelihood is unbounded, and we give simple guards. Applied to 1485 rounds in 362 health zones of the Democratic Republic of the Congo (ESPEN, 2014-2025), integrated delivery appears to raise programme coverage by 17.4 percentage points, yet epidemiological coverage differs by only 0.9: the gap comes from targeting denominators, a real differential artefact that no outcome engine can remove.

==> anc/cosmas_fokoue_statco.py <==
#!/usr/bin/env python3
# -*- coding: utf-8 -*-
"""
Cross-fitted doubly robust estimation with Student-t outcome engines
=====================================================================

Complete source code for

    Cosmas Kambale Musambi and Ernest Fokoué,
    "Cross-Fitted Doubly Robust Estimation with Student-t Outcome Engines:
     ECM Algorithms, Monte Carlo Evidence and Schistosomiasis Programme Data
     from the Democratic Republic of the Congo" (arXiv, stat.CO).

Everything in the paper -- the Monte Carlo study, the analysis of the ESPEN and
WHO schistosomiasis data, every figure, every table and every number quoted in
the text -- is produced by this one file.

Usage
-----
    python cosmas_fokoue_statco.py all           # everything (about 40 min on one core)
    python cosmas_fokoue_statco.py montecarlo    # experiments E1-E5 and E7 (about 25 min)
    python cosmas_fokoue_statco.py application   # ESPEN/WHO analysis, plasmode study E6, timings E8
    python cosmas_fokoue_statco.py figures       # figures, LaTeX tables and number macros
    python cosmas_fokoue_statco.py quick         # fast smoke test of the whole pipeline

Layout expected next to this file
---------------------------------
    data/raw/espen_cod_sch_iu_2014_2025.csv          ESPEN implementation-unit data, DRC, SCH
    data/raw/who_pct_sch_country_2006_2025.xlsx      WHO PC databank, country level
    data/raw/owid_sch_population_requiring_pc.csv    Our World in Data (WHO series)
    data/raw/owid_sch_national_coverage.csv          Our World in Data (WHO series)
Outputs go to results/, figures/ and tables/.

Section map
-----------
    1. Paths and constants            7. Real data: loading and cleaning
    2. Simulation model (DGP)         8. Application to the DRC
    3. Outcome engines                9. Plasmode study (E6) and timings (E8)
    4. Cross-fitted estimators       10. Figures
    5. Asymptotic variance check     11. LaTeX tables and number macros
    6. Monte Carlo experiments       12. Command line
"""
import argparse
import platform
import sys
import time
from pathlib import Path

import numpy as np
import pandas as pd
from scipy import stats
from scipy.special import expit, gammaln
from sklearn.linear_model import LogisticRegression
from sklearn.model_selection import KFold

# =============================================================================
# 1. Paths and constants
# =============================================================================
ROOT = Path(__file__).resolve().parent
RAW = ROOT / 'data' / 'raw'
RES = ROOT / 'results'
FIG = ROOT / 'figures'
TAB = ROOT / 'tables'

ESPEN_FILE = RAW / 'espen_cod_sch_iu_2014_2025.csv'
WHO_FILE = RAW / 'who_pct_sch_country_2006_2025.xlsx'
OWID_REQ_FILE = RAW / 'owid_sch_population_requiring_pc.csv'
OWID_COV_FILE = RAW / 'owid_sch_national_coverage.csv'

TRUE_ATE = 0.35          # E[tau(X)] in the simulation model
SEED = 20261014
METHODS = ['gcomp', 'ipw', 'aipw_ols', 'aipw_huber', 'aipw_t', 'aipw_tmix', 'aipw_tclip']
AIPW = ['aipw_ols', 'aipw_huber', 'aipw_t', 'aipw_tmix', 'aipw_tclip']
PS_CLIP = (0.05, 0.95)   # propensity truncation
KAPPA = 3.0              # clipping constant, fixed in advance (not tuned)

QUICK = False            # set by the command line
GUARDS = {'mad_fallback': 0, 'scale_floor': 0, 'lstsq_fallback': 0}   # how often each safeguard fired


def reset_guards():
    for k in GUARDS:
        GUARDS[k] = 0


def save_guards(name):
    pd.DataFrame([GUARDS]).to_csv(RES / f'guards_{name}.csv', index=False)


def reps(full, quick):
    return quick if QUICK else full


def sfx():
    return '_quick' if QUICK else ''


# =============================================================================
# 2. Simulation model (DGP) used by the Monte Carlo experiments E1-E5 and E7
# =============================================================================
def make_data(n=1800, contamination=0.06, seed=SEED, tail="mixture", nu=None,
              misspec_outcome=False, misspec_propensity=False,
              contam_by_arm=None, shift_sign="pm"):
    """Draw one simulated sample.

    tail="mixture": two-group Student-t scale mixture (nu=3.5, scale 1.45 with
                    probability 0.32; nu=9, scale 0.55 otherwise).
    tail="t":       i.i.d. Student-t(nu) errors, unit scale.
    contamination:  probability of an additive recording artefact S=+-U(4,9).
    contam_by_arm:  optional (c0, c1), arm-specific artefact probabilities.
    shift_sign:     "pm" symmetric shifts, "pos" one-sided shifts.
    The artefact is not part of the target outcome, so the ATE is 0.35 throughout.
    """
    r = np.random.default_rng(seed)
    x = r.normal(size=(n, 3))
    eta = -.2 + .7 * x[:, 0] - .45 * x[:, 1] + .3 * x[:, 2]
    if misspec_propensity:
        eta = eta + .5 * x[:, 0] * x[:, 1] - .4 * (x[:, 2] ** 2 - 1)
    e = expit(eta)
    a = r.binomial(1, e)
    tau = .35 + .18 * x[:, 0]
    mu = .3 + .65 * x[:, 0] - .3 * x[:, 1] + .2 * x[:, 2]
    if misspec_outcome:
        mu = mu + .5 * (x[:, 0] ** 2 - 1) + .4 * x[:, 1] * x[:, 2]
    z = r.binomial(1, .32, size=n)
    if tail == "mixture":
        eps = r.standard_t(np.where(z == 1, 3.5, 9.0)) * np.where(z == 1, 1.45, .55)
    elif tail == "t":
        eps = r.standard_t(nu, size=n)
    else:
        raise ValueError(tail)
    pc = contamination if contam_by_arm is None else np.where(a == 1, contam_by_arm[1], contam_by_arm[0])
    flag = r.random(n) < pc
    sgn = r.choice([-1, 1], size=flag.sum()) if shift_sign == "pm" else np.ones(flag.sum())
    eps[flag] += sgn * r.uniform(4, 9, size=flag.sum())
    y = mu + a * tau + eps
    return pd.DataFrame({'x1': x[:, 0], 'x2': x[:, 1], 'x3': x[:, 2], 'a': a, 'y': y,
                         'propensity_true': e, 'tau_true': tau,
                         'contaminated': flag.astype(int), 'latent_group': z})


# =============================================================================
# 3. Outcome engines
# =============================================================================
def mad_scale(r, fallback=True):
    """Normalized MAD. When more than half of the residuals (nearly) coincide -- heaped outcomes,
    or a robust fit passing through a heap -- the MAD collapses towards zero. For continuous
    data the ratio of the MAD to the mean absolute deviation is of order one; if it falls
    below 0.05, the normalized mean absolute deviation is used instead."""
    med = np.median(r)
    s = 1.4826 * np.median(np.abs(r - med))
    if fallback and s < 0.05 * np.mean(np.abs(r - med)):
        GUARDS['mad_fallback'] += 1
        s = 1.2533 * np.mean(np.abs(r - med))
    return s + 1e-8


def fit_ols(D, y):
    return np.linalg.lstsq(D, y, rcond=None)[0]


def solve(M, b):
    """Linear solve with a least-squares fallback for (numerically) singular systems."""
    try:
        return np.linalg.solve(M, b)
    except np.linalg.LinAlgError:
        GUARDS['lstsq_fallback'] += 1
        return np.linalg.lstsq(M, b, rcond=None)[0]


def fit_t_irls(D, y, nu=4.0, iters=90, ridge=1e-5):
    """Student-t regression with fixed degrees of freedom, by IRLS."""
    beta = fit_ols(D, y)
    scale = np.std(y - D @ beta) + 1e-5
    floor = max(1e-6, (1e-3 * scale) ** 2)   # keeps the scale away from zero on heaped data
    for _ in range(iters):
        w = (nu + 1) / (nu + ((y - D @ beta) / scale) ** 2)
        bn = solve(D.T @ (w[:, None] * D) + ridge * np.eye(D.shape[1]), D.T @ (w * y))
        v = np.sum(w * (y - D @ bn) ** 2) / max(np.sum(w), 1)
        if v < floor and floor > 1e-6:
            GUARDS['scale_floor'] += 1
        sn = np.sqrt(max(v, floor))
        if np.linalg.norm(bn - beta) < 1e-7:
            return bn, sn
        beta, scale = bn, sn
    return beta, scale


def fit_huber(D, y, c=1.345, iters=60, ridge=1e-8):
    """Huber M-estimation (MAD scale) by IRLS."""
    beta = fit_ols(D, y)
    for _ in range(iters):
        r = y - D @ beta
        s = mad_scale(r)
        u = np.abs(r) / s
        w = np.where(u <= c, 1.0, c / np.maximum(u, 1e-12))
        bn = solve(D.T @ (w[:, None] * D) + ridge * np.eye(D.shape[1]), D.T @ (w * y))
        if np.linalg.norm(bn - beta) < 1e-8:
            beta = bn
            break
        beta = bn
    return beta


def t_logpdf(res, sigma, nu):
    return (gammaln((nu + 1) / 2) - gammaln(nu / 2) - 0.5 * np.log(nu * np.pi * sigma ** 2)
            - (nu + 1) / 2 * np.log1p((res / sigma) ** 2 / nu))


def fit_tmix(D, y, K=2, nu=4.0, iters=300, tol=1e-9, ridge=1e-8, return_trace=False):
    """ECM algorithm for a K-component Student-t scale-mixture regression.

    y_i = D_i beta + e_i,  e_i | Z_i=k ~ t_nu(0, sigma_k^2),  P(Z_i=k) = pi_k.
    The location beta is shared; components differ in scale; nu is fixed.
    E-step (exact): r_ik = P(Z_i=k | y_i), u_ik = (nu+1)/(nu+res_i^2/sigma_k^2).
    CM-steps: weighted least squares for beta, then closed-form sigma_k and pi_k.
    The scales are constrained to sigma_k >= 1e-3 * s0 (s0: MAD of the OLS residuals).
    Without this bound the likelihood is unbounded when many outcomes are tied, as
    in heaped programme data: one component collapses onto the tied values. The
    constrained CM-step is still a maximization, so the ascent property is kept.
    """
    beta = fit_ols(D, y)
    res = y - D @ beta
    s0 = mad_scale(res)
    sig_floor = max(1e-6, (1e-3 * s0) ** 2)
    sig = s0 * np.array([0.5, 2.0]) if K == 2 else s0 * np.linspace(0.5, 2.0, K)
    pi = np.full(K, 1.0 / K)
    trace, prev = [], -np.inf
    for it in range(iters):
        res = y - D @ beta
        lp = np.log(pi)[None, :] + np.column_stack([t_logpdf(res, sig[k], nu) for k in range(K)])
        m = lp.max(1, keepdims=True)
        ll = float((m[:, 0] + np.log(np.exp(lp - m).sum(1))).sum())
        trace.append(ll)
        R = np.exp(lp - m)
        R /= R.sum(1, keepdims=True)
        U = (nu + 1) / (nu + (res[:, None] / sig[None, :]) ** 2)
        w = (R * U / sig[None, :] ** 2).sum(1)
        beta = solve(D.T @ (w[:, None] * D) + ridge * np.eye(D.shape[1]), D.T @ (w * y))
        res = y - D @ beta
        v = (R * U * res[:, None] ** 2).sum(0) / np.maximum(R.sum(0), 1e-9)
        if sig_floor > 1e-6 and np.any(v < sig_floor):
            GUARDS['scale_floor'] += 1
        sig = np.sqrt(np.maximum(v, sig_floor))
        pi = np.maximum(R.mean(0), 1e-6)
        pi /= pi.sum()
        if abs(ll - prev) < tol * (1 + abs(ll)):
            break
        prev = ll
    if return_trace:
        return beta, sig, pi, np.array(trace)
    return beta, sig, pi


# =============================================================================
# 4. Cross-fitted estimators
# =============================================================================
def group_folds(groups, folds, seed):
    """Fold assignment at the cluster level: whole clusters stay together.
    Implemented directly so that results do not depend on the scikit-learn version."""
    groups = np.asarray(groups)
    ug = np.unique(groups)
    perm = np.random.default_rng(seed).permutation(len(ug))
    fold_of = dict(zip(ug[perm], np.arange(len(ug)) % folds))
    f = np.array([fold_of[g] for g in groups])
    idx = np.arange(len(groups))
    return [(idx[f != k], idx[f == k]) for k in range(folds)]


def crossfit_arrays(X, a, y, folds=3, seed=41, groups=None, kappa=KAPPA, ps_clip=PS_CLIP,
                    lr_max_iter=300, methods=METHODS, mad_fallback=True):
    """Seven estimators of the ATE with cross-fitted nuisance functions.

    Returns (estimates, diagnostics). estimates[m] = (ate, se, se_cluster); the
    standard errors are influence-function based and only defined for AIPW.
    With groups=None folds are i.i.d. (as in the Monte Carlo study); otherwise whole
    clusters are kept in the same fold and a cluster-robust SE is also returned.
    """
    X = np.asarray(X, float)
    a = np.asarray(a)
    y = np.asarray(y, float)
    n = len(y)
    ps = np.zeros(n)
    P = {k: np.zeros((n, 2)) for k in ('ols', 'huber', 't', 'tmix')}
    S = np.zeros((n, 2))
    splits = (KFold(folds, shuffle=True, random_state=seed).split(X) if groups is None
              else group_folds(groups, folds, seed))
    for tr, te in splits:
        clf = LogisticRegression(max_iter=lr_max_iter).fit(X[tr], a[tr])
        ps[te] = np.clip(clf.predict_proba(X[te])[:, 1], *ps_clip)
        Dte = np.column_stack([np.ones(len(te)), X[te]])
        for k in (0, 1):
            idx = tr[a[tr] == k]
            D = np.column_stack([np.ones(len(idx)), X[idx]])
            yk = y[idx]
            P['ols'][te, k] = Dte @ fit_ols(D, yk)
            P['huber'][te, k] = Dte @ fit_huber(D, yk)
            b_t, _ = fit_t_irls(D, yk)
            P['t'][te, k] = Dte @ b_t
            S[te, k] = mad_scale(yk - D @ b_t, fallback=mad_fallback)
            P['tmix'][te, k] = Dte @ fit_tmix(D, yk)[0]

    def aipw(pred, clip=None):
        r1, r0 = y - pred[:, 1], y - pred[:, 0]
        if clip is not None:
            r1 = np.clip(r1, -clip[:, 1], clip[:, 1])
            r0 = np.clip(r0, -clip[:, 0], clip[:, 0])
        return pred[:, 1] - pred[:, 0] + a * r1 / ps - (1 - a) * r0 / (1 - ps)

    def cluster_se(psi):
        if groups is None:
            return np.nan
        dev = pd.Series(psi - psi.mean()).groupby(np.asarray(groups)).sum().to_numpy()
        G = len(dev)
        return np.sqrt(G / (G - 1) * np.sum(dev ** 2)) / n

    out, psis = {}, {}
    out['gcomp'] = ((P['ols'][:, 1] - P['ols'][:, 0]).mean(), np.nan, np.nan)
    w1, w0 = a / ps, (1 - a) / (1 - ps)
    out['ipw'] = ((w1 * y).sum() / w1.sum() - (w0 * y).sum() / w0.sum(), np.nan, np.nan)
    for name, key, clip in [('aipw_ols', 'ols', None), ('aipw_huber', 'huber', None),
                            ('aipw_t', 't', None), ('aipw_tmix', 'tmix', None),
                            ('aipw_tclip', 't', kappa * S)]:
        psi = aipw(P[key], clip)
        psis[name] = psi
        out[name] = (psi.mean(), psi.std(ddof=1) / np.sqrt(n), cluster_se(psi))
    return {m: out[m] for m in methods}, dict(ps=ps, pred=P, scale=S, psi=psis)


def crossfit(df, folds=3, seed=41, methods=METHODS):
    """Monte Carlo wrapper: covariates x1-x3, i.i.d. folds. Returns method -> (ate, se)."""
    res, diag = crossfit_arrays(df[['x1', 'x2', 'x3']].to_numpy(), df.a.to_numpy(), df.y.to_numpy(),
                                folds=folds, seed=seed, methods=methods)
    return {m: v[:2] for m, v in res.items()}, diag


# =============================================================================
# 5. Asymptotic variance of Proposition 2 for the simulation model
# =============================================================================
def theory_check():
    r = np.random.default_rng(1)
    x = r.normal(size=(2_000_000, 3))
    e = expit(-.2 + .7 * x[:, 0] - .45 * x[:, 1] + .3 * x[:, 2])
    var_base = .32 * 1.45 ** 2 * 3.5 / 1.5 + .68 * .55 ** 2 * 9 / 7
    ES2 = (4 ** 2 + 4 * 9 + 9 ** 2) / 3          # E[S^2], S ~ U(4,9)
    rows = []
    for c in (0, .03, .06, .12, .20):
        s2 = var_base + c * ES2
        V = np.mean(s2 / e + s2 / (1 - e)) + .18 ** 2
        rows.append({'contamination': c, 'sigma2': s2, 'V': V, 'sd_asym_n650': np.sqrt(V / 650)})
    pd.DataFrame(rows).to_csv(RES / 'theory_V.csv', index=False)


# =============================================================================
# 6. Monte Carlo experiments (E1-E5, E7)
# =============================================================================
def run_grid(name, grid, B, offset, **fixed):
    rows, t0 = [], time.time()
    for gi, (lab, kw) in enumerate(grid):
        for b in range(B):
            d = make_data(seed=SEED + offset + 100000 * gi + b, **{**fixed, **kw})
            out, _ = crossfit(d, seed=99 + b)
            for m, (est, se) in out.items():
                rows.append({**lab, 'rep': b, 'method': m, 'ate': est, 'se': se})
        print(f'  {name}: cell {gi + 1}/{len(grid)} ({time.time() - t0:.0f}s)', flush=True)
    pd.DataFrame(rows).to_csv(RES / f'{name}{sfx()}.csv', index=False)


def montecarlo():
    reset_guards()
    B_MAIN, B_OTHER = reps(1000, 20), reps(500, 10)
    run_grid('e1_contamination', [({'contamination': c}, {'contamination': c}) for c in (0, .03, .06, .12, .20)],
             B_MAIN, 1000, n=650)
    run_grid('e2_tails', [({'nu': v}, {'nu': v}) for v in (1.5, 2, 3, 5, 10, 30)], B_OTHER, 2000,
             n=650, tail='t', contamination=0.0)
    run_grid('e3_sample_size', [({'n': n}, {'n': n}) for n in (200, 400, 800, 1600, 3200)], B_OTHER, 3000,
             contamination=0.06)
    run_grid('e4_misspec', [({'out_wrong': int(o), 'ps_wrong': int(p)},
                             {'misspec_outcome': o, 'misspec_propensity': p})
                            for o in (False, True) for p in (False, True)], B_OTHER, 4000, n=650, contamination=0.06)
    run_grid('e5_artefacts', [({'scenario': 'none'}, {'contamination': 0.06}),
                              ({'scenario': 'sym_diff'}, {'contam_by_arm': (.03, .09), 'shift_sign': 'pm'}),
                              ({'scenario': 'pos_equal'}, {'contamination': 0.06, 'shift_sign': 'pos'}),
                              ({'scenario': 'pos_diff'}, {'contam_by_arm': (.03, .09), 'shift_sign': 'pos'})],
             B_OTHER, 5000, n=650)
    # E7: monotonicity of the ECM log-likelihood over many simulated fits
    nfit = reps(300, 30)
    mins, iters = [], []
    for b in range(nfit):
        d = make_data(n=650, contamination=[0, .06, .2][b % 3], seed=SEED + 9000 + b)
        s = d[d.a == 1]
        D = np.column_stack([np.ones(len(s)), s[['x1', 'x2', 'x3']].to_numpy()])
        tr = fit_tmix(D, s.y.to_numpy(), return_trace=True)[3]
        mins.append(np.min(np.diff(tr)))
        iters.append(len(tr))
    pd.DataFrame({'fit': np.arange(nfit), 'min_loglik_increment': mins, 'iterations': iters}
                 ).to_csv(RES / f'em_monotonicity{sfx()}.csv', index=False)
    theory_check()
    save_guards('montecarlo')
    print('  Monte Carlo done; safeguards fired:', GUARDS, flush=True)


# =============================================================================
# 7. Real data: loading and cleaning
# =============================================================================
# The 26 provinces created in 2015 grouped into the former provinces; Kinshasa is
# grouped with Kongo-Central because it has only four rounds in the analysis sample.
FORMER = {'Kinshasa': 'Kinshasa/Kongo-Central', 'Kongo-Central': 'Kinshasa/Kongo-Central',
          'Kwango': 'Bandundu', 'Kwilu': 'Bandundu', 'Mai-Ndombe': 'Bandundu',
          'Equateur': 'Equateur', 'Mongala': 'Equateur', 'Nord-Ubangi': 'Equateur', 'Sud-Ubangi': 'Equateur',
          'Tshuapa': 'Equateur', 'Bas-Uele': 'Orientale', 'Haut-Uele': 'Orientale', 'Ituri': 'Orientale',
          'Tshopo': 'Orientale', 'Nord-Kivu': 'Nord-Kivu', 'Sud-Kivu': 'Sud-Kivu', 'Maniema': 'Maniema',
          'Haut-Katanga': 'Katanga', 'Haut-Lomami': 'Katanga', 'Lualaba': 'Katanga', 'Tanganyika': 'Katanga',
          'Kasai-Oriental': 'Kasai-Oriental', 'Lomami': 'Kasai-Oriental', 'Sankuru': 'Kasai-Oriental',
          'Kasai': 'Kasai-Occidental', 'Kasai-Central': 'Kasai-Occidental'}
ENDEMICITY = {'Low prevalence (less than 10%)': 'Low (<10%)', 'Prevalence 1%-9%': 'Low (<10%)',
              'Moderate prevalence (10%-49%)': 'Moderate (10-49%)', 'Prevalence 10%-49%': 'Moderate (10-49%)',
              'High prevalence (50% and above)': 'High (>=50%)', 'Prevalence 50% and above': 'High (>=50%)',
              'Non-endemic': 'Non-endemic'}
OUTCOMES = {'y_prog': 'Programme coverage (%)', 'y_epi': 'Epidemiological coverage (%)',
            'y_den': 'Targeting ratio, 100 log(targeted/required)'}


def load_espen():
    """ESPEN implementation-unit (health-zone) panel for the DRC, 2014-2025, school-age children."""
    raw = pd.read_csv(ESPEN_FILE)
    sac = raw[raw.targetPop == 'SAC'].sort_values(['iuId', 'year']).copy()
    adults = raw[raw.targetPop == 'Adults'][['iuId', 'year', 'popReq']].rename(columns={'popReq': 'adult_req'})
    sac = sac.merge(adults, on=['iuId', 'year'], how='left')
    sac['lag_pc'] = sac.groupby('iuId').pc.shift(1).fillna(0)
    sac['endem'] = sac.endemicity.map(ENDEMICITY)
    sac['former'] = sac.admin1.map(FORMER)
    return raw, sac


def analysis_sample(sac):
    """Rounds of preventive chemotherapy delivered to school-age children (one row per health zone and year)."""
    d = sac[sac.pc == 1].copy()
    d['A'] = (d.mdaScheme == 'PZQ+ALB/MBD').astype(int)
    d['y_prog'] = 100 * d.popTreat / d.popTrg          # equals the published programme coverage
    d['y_epi'] = 100 * d.popTreat / d.popReq           # equals the published epidemiological coverage
    d['y_den'] = 100 * np.log(d.popTrg / d.popReq)     # planning denominator relative to need
    X = pd.DataFrame({'Moderate endemicity': (d.endem == 'Moderate (10-49%)') * 1.0,
                      'High endemicity': (d.endem == 'High (>=50%)') * 1.0,
                      'log SAC requiring PC': np.log(d.popReq),
                      'Adults also eligible': (d.adult_req > 0) * 1.0,
                      'Previous rounds': (d.pcN - 1).astype(float),
                      'Round in previous year': d.lag_pc.astype(float),
                      'Calendar year': (d.year - 2019).astype(float)}, index=d.index)
    for p in sorted(d.former.unique()):
        if p != 'Bandundu':                            # reference category
            X[p] = (d.former == p) * 1.0
    Xs = X.copy()
    for c in ['log SAC requiring PC', 'Previous rounds', 'Calendar year']:
        Xs[c] = (X[c] - X[c].mean()) / X[c].std()
    return d.reset_index(drop=True), X.reset_index(drop=True), Xs.reset_index(drop=True)


def load_who():
    w = pd.read_excel(WHO_FILE)
    for c in w.columns:
        if c not in ('region', 'country', 'Age group', 'country_code'):
            w[c] = pd.to_numeric(w[c], errors='coerce')
    return w


# =============================================================================
# 8. Application to the DRC
# =============================================================================
APP_FOLDS, APP_SEED = 5, 41


def app_fit(d, Xs, y, folds=APP_FOLDS, seed=APP_SEED, **kw):
    return crossfit_arrays(Xs.to_numpy(), d.A.to_numpy(), d[y].to_numpy(), folds=folds, seed=seed,
                           groups=d.iuId.to_numpy(), lr_max_iter=2000, **kw)


def application():
    reset_guards()
    raw, sac = load_espen()
    d, X, Xs = analysis_sample(sac)
    d.to_csv(RES / 'app_analysis_sample.csv', index=False)
    Xs.to_csv(RES / 'app_design_matrix.csv', index=False)
    # --- main estimates for three outcomes
    rows, diag_store = [], {}
    for y in OUTCOMES:
        res, dg = app_fit(d, Xs, y)
        diag_store[y] = dg
        for m, (est, se, sec) in res.items():
            rows.append({'outcome': y, 'method': m, 'ate': est, 'se_iid': se, 'se_cluster': sec})
    est = pd.DataFrame(rows)
    np.save(RES / 'app_ps.npy', diag_store['y_prog']['ps'])
    np.save(RES / 'app_psi.npy', np.stack([np.column_stack([diag_store[y]['psi'][m] for m in AIPW])
                                           for y in OUTCOMES]))
    # --- cluster bootstrap: resample health zones, repeat the whole pipeline
    Bb = reps(300, 10)
    rng = np.random.default_rng(SEED + 77)
    zones = d.iuId.unique()
    by_zone = {z: np.flatnonzero(d.iuId.to_numpy() == z) for z in zones}
    boot = []
    t0 = time.time()
    for b in range(Bb):
        pick = rng.choice(zones, size=len(zones), replace=True)
        idx = np.concatenate([by_zone[z] for z in pick])
        gid = np.concatenate([np.full(len(by_zone[z]), j) for j, z in enumerate(pick)])
        db = d.iloc[idx].reset_index(drop=True)
        db['iuId'] = gid
        Xb = Xs.iloc[idx].reset_index(drop=True)
        for y in OUTCOMES:
            res, _ = app_fit(db, Xb, y, seed=1000 + b)
            boot.append({'b': b, 'outcome': y, **{m: v[0] for m, v in res.items()}})
    print(f'  cluster bootstrap: {Bb} resamples ({time.time() - t0:.0f}s)', flush=True)
    boot = pd.DataFrame(boot)
    boot.to_csv(RES / f'app_bootstrap{sfx()}.csv', index=False)
    est.to_csv(RES / f'app_estimates{sfx()}.csv', index=False)
    # --- sensitivity analyses
    sens = []
    for y in OUTCOMES:
        for lo in (0.01, 0.025, 0.05, 0.10):
            res, _ = app_fit(d, Xs, y, ps_clip=(lo, 1 - lo))
            sens += [{'outcome': y, 'analysis': 'trim', 'value': lo, 'method': m, 'ate': v[0]} for m, v in res.items()]
        for kp in (1.5, 2, 3, 4, 6, 10):
            res, _ = app_fit(d, Xs, y, kappa=kp, methods=['aipw_t', 'aipw_tclip'])
            sens += [{'outcome': y, 'analysis': 'kappa', 'value': kp, 'method': 'aipw_tclip', 'ate': res['aipw_tclip'][0]}]
        res, dg = app_fit(d, Xs, y, mad_fallback=False, methods=['aipw_t', 'aipw_tclip'])
        sens.append({'outcome': y, 'analysis': 'rawmad', 'value': float(np.median(dg['scale'])),
                     'method': 'aipw_tclip', 'ate': res['aipw_tclip'][0], 'se_iid': res['aipw_tclip'][1],
                     'se_cluster': res['aipw_tclip'][2]})
        res, dg = app_fit(d, Xs, y, methods=['aipw_t', 'aipw_tclip'])
        sens.append({'outcome': y, 'analysis': 'clipscale', 'value': float(np.median(dg['scale'])),
                     'method': 'aipw_tclip', 'ate': res['aipw_tclip'][0], 'se_iid': res['aipw_tclip'][1],
                     'se_cluster': res['aipw_tclip'][2]})
        for K in (3, 5, 10):
            res, _ = app_fit(d, Xs, y, folds=K)
            sens += [{'outcome': y, 'analysis': 'folds', 'value': K, 'method': m, 'ate': v[0]} for m, v in res.items()]
        for s in range(reps(50, 4)):
            res, _ = app_fit(d, Xs, y, seed=5000 + s)
            sens += [{'outcome': y, 'analysis': 'split', 'value': s, 'method': m, 'ate': v[0]} for m, v in res.items()]
    pd.DataFrame(sens).to_csv(RES / f'app_sensitivity{sfx()}.csv', index=False)
    # --- ECM fits and t-IRLS residuals on the full analysis sample (programme coverage)
    D_all = np.column_stack([np.ones(len(d)), Xs.to_numpy()])
    params, traces, resid = [], {}, []
    for k in (0, 1):
        s = d.A.to_numpy() == k
        beta, sig, pi, tr = fit_tmix(D_all[s], d.y_prog.to_numpy()[s], return_trace=True)
        traces[k] = tr
        params.append({'arm': k, 'n': int(s.sum()), 'iters': len(tr), 'sigma_low': sig.min(), 'sigma_high': sig.max(),
                       'pi_high': pi[np.argmax(sig)], 'loglik_final': tr[-1], 'min_increment': np.min(np.diff(tr))})
        b_t, _ = fit_t_irls(D_all[s], d.y_prog.to_numpy()[s])
        resid.append(pd.DataFrame({'arm': k, 'resid': d.y_prog.to_numpy()[s] - D_all[s] @ b_t}))
    pd.DataFrame(params).to_csv(RES / 'app_em_fit.csv', index=False)
    L = max(len(traces[0]), len(traces[1]))
    pd.DataFrame({'iter': np.arange(L),
                  'loglik_arm0': np.pad(traces[0], (0, L - len(traces[0])), constant_values=np.nan),
                  'loglik_arm1': np.pad(traces[1], (0, L - len(traces[1])), constant_values=np.nan)}
                 ).to_csv(RES / 'app_em_trace.csv', index=False)
    pd.concat(resid).to_csv(RES / 'app_residuals.csv', index=False)
    save_guards('application')
    print('  application done; safeguards fired:', GUARDS, flush=True)


# =============================================================================
# 9. Plasmode study (E6) and computing-time benchmark (E8)
# =============================================================================
PLASMODE_TAU = 5.0


def plasmode():
    """Real covariates, real treatment assignment and real residual laws; known effect."""
    _, sac = load_espen()
    d, X, Xs = analysis_sample(sac)
    A = d.A.to_numpy()
    D_all = np.column_stack([np.ones(len(d)), Xs.to_numpy()])
    y = d.y_prog.to_numpy()
    b0 = fit_ols(D_all[A == 0], y[A == 0])
    b1 = fit_ols(D_all[A == 1], y[A == 1])
    r0 = y[A == 0] - D_all[A == 0] @ b0
    r1 = y[A == 1] - D_all[A == 1] @ b1
    r0, r1 = r0 - r0.mean(), r1 - r1.mean()
    pooled = np.concatenate([r0, r1])
    base = D_all @ b0
    B = reps(500, 8)
    rows = []
    t0 = time.time()
    for scen in ('pooled', 'arm_specific'):
        for b in range(B):
            rng = np.random.default_rng(SEED + 31000 + 10000 * (scen == 'arm_specific') + b)
            if scen == 'pooled':
                eps = rng.choice(pooled, size=len(A), replace=True)
            else:
                eps = np.where(A == 1, rng.choice(r1, size=len(A)), rng.choice(r0, size=len(A)))
            dd = d.copy()
            dd['y_sim'] = base + PLASMODE_TAU * A + eps
            res, _ = app_fit(dd, Xs, 'y_sim', seed=700 + b)
            for m, (est, se, sec) in res.items():
                rows.append({'scenario': scen, 'rep': b, 'method': m, 'ate': est, 'se': sec})
        print(f'  plasmode {scen}: {B} replications ({time.time() - t0:.0f}s)', flush=True)
    pd.DataFrame(rows).to_csv(RES / f'plasmode{sfx()}.csv', index=False)
    # clipped-location target under the arm-specific residual laws (Proposition 3)
    pd.DataFrame({'arm': [0, 1], 'skewness': [stats.skew(r0), stats.skew(r1)],
                  'mad': [mad_scale(r0), mad_scale(r1)]}).to_csv(RES / 'plasmode_residual_laws.csv', index=False)


def timings():
    """Wall-clock time of each outcome engine and of the full seven-estimator pipeline."""
    ns = [500, 1000, 2000, 4000, 8000, 16000] if not QUICK else [500, 1000]
    rows = []
    for n in ns:
        d = make_data(n=n, contamination=0.06, seed=SEED + 123)
        s = d[d.a == 1]
        D = np.column_stack([np.ones(len(s)), s[['x1', 'x2', 'x3']].to_numpy()])
        yy = s.y.to_numpy()
        for name, f in [('OLS', lambda: fit_ols(D, yy)), ('Huber IRLS', lambda: fit_huber(D, yy)),
                        ('t IRLS', lambda: fit_t_irls(D, yy)), ('t-mixture ECM', lambda: fit_tmix(D, yy)),
                        ('Logistic propensity', lambda: LogisticRegression(max_iter=300).fit(
                            d[['x1', 'x2', 'x3']].to_numpy(), d.a.to_numpy()))]:
            ts = []
            for _ in range(7 if n <= 4000 else 3):
                t0 = time.perf_counter()
                f()
                ts.append(time.perf_counter() - t0)
            rows.append({'n': n, 'task': name, 'seconds': float(np.median(ts))})
        ts = []
        for _ in range(3 if n <= 4000 else 1):
            t0 = time.perf_counter()
            crossfit(d)
            ts.append(time.perf_counter() - t0)
        rows.append({'n': n, 'task': 'Full pipeline (7 estimators, K=3)', 'seconds': float(np.median(ts))})
        it = len(fit_tmix(D, yy, return_trace=True)[3])
        rows.append({'n': n, 'task': 'ECM iterations', 'seconds': float(it)})
    out = pd.DataFrame(rows)
    out['machine'] = f'{platform.machine()} / Python {platform.python_version()} / NumPy {np.__version__}'
    out.to_csv(RES / f'timings{sfx()}.csv', index=False)


# =============================================================================
# 10. Figures
# =============================================================================
def figures():
    import matplotlib
    matplotlib.use('Agg')
    import matplotlib.pyplot as plt
    from matplotlib.colors import LinearSegmentedColormap, TwoSlopeNorm

    FIG.mkdir(exist_ok=True)
    INK, INK2, MUTED, GRID = '#1b2430', '#4a5563', '#8a93a0', '#e3e7ec'
    plt.rcParams.update({'font.family': 'DejaVu Sans', 'font.size': 8.5, 'axes.edgecolor': '#b9c0c9',
                         'axes.linewidth': .8, 'axes.labelcolor': INK2, 'xtick.color': INK2, 'ytick.color': INK2,
                         'text.color': INK, 'axes.titlesize': 9.5, 'axes.titleweight': 'bold',
                         'axes.titlelocation': 'left', 'axes.spines.top': False, 'axes.spines.right': False,
                         'axes.grid': True, 'grid.color': GRID, 'grid.linewidth': .7, 'axes.axisbelow': True,
                         'legend.frameon': False, 'pdf.fonttype': 42, 'savefig.bbox': 'tight', 'figure.dpi': 120})
    COL = {'gcomp': '#8a93a0', 'ipw': '#008300', 'aipw_ols': '#2a78d6', 'aipw_huber': '#1baf7a',
           'aipw_t': '#eb6834', 'aipw_tmix': '#6250d6', 'aipw_tclip': '#c2417a'}
    MRK = {'gcomp': 's', 'ipw': 'v', 'aipw_ols': 'o', 'aipw_huber': 'D', 'aipw_t': '^', 'aipw_tmix': 'P',
           'aipw_tclip': 'X'}
    LAB = {'gcomp': 'G-formula', 'ipw': 'IPW', 'aipw_ols': 'AIPW-OLS', 'aipw_huber': 'AIPW-Huber',
           'aipw_t': 'AIPW-t', 'aipw_tmix': 'AIPW-tmix', 'aipw_tclip': 'AIPW-tclip'}
    ARM = {0: '#2a78d6', 1: '#eb6834'}
    BLUE, ORANGE, PURPLE, GREEN, PINK = '#2a78d6', '#eb6834', '#6250d6', '#1baf7a', '#c2417a'

    def save(fig, name):
        fig.savefig(FIG / f'{name}.pdf')
        plt.close(fig)

    def place_labels(ax, x, items, dx=6, gap_pt=9.5):
        """End-of-line labels without collisions; items = [(y, text, colour)]."""
        fig = ax.figure
        fig.canvas.draw()
        k = 72.0 / fig.dpi
        ypx = [ax.transData.transform((x, y))[1] * k for y, _, _ in items]
        order = np.argsort(ypx)
        new = list(ypx)
        last = -1e9
        for i in order:
            new[i] = max(ypx[i], last + gap_pt)
            last = new[i]
        shift = np.mean(ypx) - np.mean(new)
        for (y, t, c), y0, y1 in zip(items, ypx, new):
            ax.annotate(t, (x, y), xytext=(dx, (y1 + shift) - y0), textcoords='offset points', color=c, fontsize=7,
                        va='center', fontweight='bold', annotation_clip=False,
                        arrowprops=dict(arrowstyle='-', color=c, lw=.5, shrinkA=0, shrinkB=1, alpha=.6))

    # ---------------- load results
    S1, S2, S3, S4, S5 = (pd.read_csv(RES / f'summary_s{i}.csv') for i in range(1, 6))
    e1 = pd.read_csv(RES / 'e1_contamination.csv')
    emmono = pd.read_csv(RES / 'em_monotonicity.csv')
    PL = pd.read_csv(RES / 'summary_plasmode.csv')
    tim = pd.read_csv(RES / 'timings.csv')
    est = pd.read_csv(RES / 'app_estimates.csv')
    boot = pd.read_csv(RES / 'app_bootstrap.csv')
    sens = pd.read_csv(RES / 'app_sensitivity.csv')
    emfit = pd.read_csv(RES / 'app_em_fit.csv')
    emtr = pd.read_csv(RES / 'app_em_trace.csv')
    resid = pd.read_csv(RES / 'app_residuals.csv')
    psi_all = np.load(RES / 'app_psi.npy')
    ps_app = np.load(RES / 'app_ps.npy')
    raw, sac = load_espen()
    d, X, Xs = analysis_sample(sac)
    who = load_who()
    owid = pd.read_csv(OWID_REQ_FILE)

    # ===== Figure 1: WHO national series for the DRC =====
    c = who[who.country_code == 'cod'].sort_values('year')
    c = c[c.year >= 2010]
    fig, axs = plt.subplots(1, 2, figsize=(10.2, 3.5))
    ax = axs[0]
    yrs = c.year.to_numpy()
    ax.bar(yrs, c['Reported number of SAC treated'] / 1e6, color=BLUE, alpha=.85, width=.7,
           label='SAC reported treated')
    ax.plot(yrs, c['Population requiring PC for SCH annually'] / 1e6, color=ORANGE, marker='o', ms=4, lw=1.8,
            label='All ages requiring PC')
    ax.plot(yrs, c['SAC population requiring PC for SCH annually'] / 1e6, color=PURPLE, marker='s', ms=3.5, lw=1.6,
            label='SAC requiring PC')
    for yv, v in zip(yrs, c['Reported number of SAC treated'] / 1e6):
        if np.isfinite(v):
            ax.text(yv, v + .3, f'{v:.1f}', ha='center', fontsize=6.3, color='#1f5ca8', fontweight='bold')
    ax.set(xlabel='Year', ylabel='Millions of people', title='(a) Need and treatment, DRC')
    ax.set_xticks(yrs[::2])
    ax.legend(fontsize=7, loc='upper left')
    ax = axs[1]
    afr = who[(who.region == 'AFR') & who['National coverage (%)'].notna() & (who.year >= 2014)]
    q = afr.groupby('year')['National coverage (%)'].quantile([.25, .5, .75]).unstack()
    ax.fill_between(q.index, q[.25], q[.75], color='#d9dde3', alpha=.9, label='AFRO countries, IQR')
    ax.plot(q.index, q[.5], color=INK2, lw=1.4, ls='--', label='AFRO countries, median')
    cc = c[c['National coverage (%)'].notna()]
    ax.plot(cc.year, cc['National coverage (%)'], color=ORANGE, marker='o', ms=4.5, lw=2, label='DRC')
    for yv, v in zip(cc.year, cc['National coverage (%)']):
        ax.annotate(f'{v:.0f}', (yv, v), xytext=(0, 6), textcoords='offset points', ha='center', fontsize=6.8,
                    color='#b4491f', fontweight='bold')
    ax.axhline(75, color=GREEN, lw=1, ls=':')
    ax.text(2014.1, 76.5, '75% target', fontsize=7, color='#2d7a4f')
    ax.set(xlabel='Year', ylabel='National coverage (%)', title='(b) National coverage', ylim=(0, 105))
    ax.legend(fontsize=7, loc='lower right')
    fig.tight_layout()
    save(fig, 'fig01_who_trends')

    # ===== Figure 2: the DRC in the African context (OWID, WHO series) =====
    fig, axs = plt.subplots(1, 2, figsize=(10.2, 3.6), gridspec_kw=dict(width_ratios=[1, 1.15]))
    ax = axs[0]
    af = owid[owid.Entity == 'Africa'].set_index('Year').iloc[:, -1]
    dr = owid[owid.Code == 'COD'].set_index('Year').iloc[:, -1]
    share = (dr / af * 100).dropna()
    ax.plot(share.index, share.values, color=ORANGE, marker='o', ms=4, lw=1.8)
    for yv, v in share.items():
        ax.annotate(f'{v:.1f}', (yv, v), xytext=(0, 6), textcoords='offset points', ha='center', fontsize=6.5,
                    color='#b4491f', fontweight='bold')
    ax.set(xlabel='Year', ylabel="DRC share of Africa's need (%)",
           title='(a) Share of the population requiring PC', ylim=(0, share.max() * 1.25))
    ax = axs[1]
    last = int(owid.Year.max())
    ctry = owid[(owid.Year == last) & owid.Code.notna() & ~owid.Code.astype(str).str.startswith('OWID')]
    afr_codes = set(who[who.region == 'AFR'].country_code.str.upper())
    ctry = ctry[ctry.Code.isin(afr_codes)].sort_values(ctry.columns[-1], ascending=False).head(10)
    vals = ctry.iloc[:, -1].to_numpy() / 1e6
    colors = [ORANGE if cd == 'COD' else BLUE for cd in ctry.Code]
    bars = ax.barh(ctry.Entity.str.replace('Democratic Republic of Congo', 'DR Congo'), vals, color=colors)
    ax.bar_label(bars, fmt='%.1f', fontsize=7, padding=2)
    ax.invert_yaxis()
    ax.grid(axis='y', visible=False)
    ax.set(xlabel='Millions requiring preventive chemotherapy', title=f'(b) Ten largest African needs, {last}')
    ax.set_xlim(0, vals.max() * 1.15)
    fig.tight_layout()
    save(fig, 'fig02_africa_context')

    # ===== Figure 3: ESPEN health-zone file versus WHO national reports =====
    fig, axs = plt.subplots(1, 2, figsize=(10.2, 3.5))
    ax = axs[0]
    esp = sac.groupby('year').popTreat.sum() / 1e6
    whs = c.set_index('year')['Reported number of SAC treated'] / 1e6
    yrs = np.arange(2014, 2026)
    w_ = .38
    b1 = ax.bar(yrs - w_ / 2, [whs.get(yv, np.nan) for yv in yrs], w_, color=PURPLE, label='WHO national report')
    b2 = ax.bar(yrs + w_ / 2, [esp.get(yv, np.nan) for yv in yrs], w_, color=BLUE, label='Sum of ESPEN health zones')
    ax.bar_label(b1, fmt='%.1f', fontsize=5.8, padding=1, rotation=90)
    ax.bar_label(b2, fmt='%.1f', fontsize=5.8, padding=1, rotation=90)
    ax.set(xlabel='Year', ylabel='SAC treated (millions)', title='(a) Two sources, same indicator')
    ax.set_xticks(yrs[::2])
    ax.set_ylim(0, np.nanmax([whs.max(), esp.max()]) * 1.25)
    ax.legend(fontsize=7, loc='upper left')
    ax = axs[1]
    ct = pd.crosstab(sac[sac.pc == 1].year, sac[sac.pc == 1].mdaScheme).reindex(yrs, fill_value=0)
    p1 = ax.bar(yrs, ct['PZQ'], color=BLUE, label='PZQ alone')
    p2 = ax.bar(yrs, ct['PZQ+ALB/MBD'], bottom=ct['PZQ'], color=ORANGE, label='PZQ + ALB/MBD (integrated)')
    for yv in yrs:
        tot = ct.loc[yv].sum()
        ax.text(yv, tot + 3, str(int(tot)), ha='center', fontsize=6.8, color=INK2, fontweight='bold')
    ax.text(2020, 30, 'no SAC\nround', ha='center', fontsize=6.5, color='#b4491f')
    ax.set(xlabel='Year', ylabel='Health zones treating SAC', title='(b) Rounds delivered, by drug package')
    ax.set_xticks(yrs[::2])
    ax.set_ylim(0, ct.sum(axis=1).max() * 1.15)
    ax.legend(fontsize=7, loc='upper left')
    fig.tight_layout()
    save(fig, 'fig03_espen_vs_who')

    # ===== Figure 4: province x year heatmap of epidemiological coverage =====
    pv = sac.groupby(['admin1', 'year'])[['popTreat', 'popReq']].sum()
    hm = (100 * pv.popTreat / pv.popReq.replace(0, np.nan)).unstack()
    hm = hm.loc[hm.mean(axis=1).sort_values(ascending=False).index]
    fig, ax = plt.subplots(figsize=(9.6, 7.0))
    cmap = LinearSegmentedColormap.from_list('cov', ['#f7f8fa', '#bcd4f0', '#2a78d6', '#16324f'])
    im = ax.imshow(hm.to_numpy(), cmap=cmap, vmin=0, vmax=100, aspect='auto')
    for i in range(hm.shape[0]):
        for j in range(hm.shape[1]):
            v = hm.iat[i, j]
            if np.isfinite(v):
                ax.text(j, i, f'{v:.0f}', ha='center', va='center', fontsize=6.3,
                        color='white' if v > 55 else INK)
    ax.set_xticks(range(hm.shape[1]), hm.columns)
    ax.set_yticks(range(hm.shape[0]), hm.index)
    ax.grid(False)
    for sp in ax.spines.values():
        sp.set_visible(False)
    cb = fig.colorbar(im, ax=ax, fraction=.03, pad=.02)
    cb.set_label('Treated / requiring PC, SAC (%)')
    cb.outline.set_visible(False)
    ax.set(xlabel='Year')
    fig.tight_layout()
    save(fig, 'fig04_province_heatmap')

    # ===== Figure 5: endemicity of health zones =====
    order = ['Non-endemic', 'Low (<10%)', 'Moderate (10-49%)', 'High (>=50%)']
    ecol = {'Non-endemic': '#d9dde3', 'Low (<10%)': '#bcd4f0', 'Moderate (10-49%)': '#2a78d6', 'High (>=50%)': '#eb6834'}
    last_e = sac[sac.year == 2025]
    ct = pd.crosstab(last_e.admin1, last_e.endem).reindex(columns=order, fill_value=0)
    ct = ct.loc[ct.sum(axis=1).sort_values().index]
    fig, axs = plt.subplots(1, 2, figsize=(10.4, 6.2), gridspec_kw=dict(width_ratios=[1.35, 1]))
    ax = axs[0]
    left = np.zeros(len(ct))
    for cat in order:
        ax.barh(ct.index, ct[cat], left=left, color=ecol[cat], label=cat, edgecolor='white', lw=.4)
        for i, v in enumerate(ct[cat]):
            if v >= 3:
                ax.text(left[i] + v / 2, i, str(v), ha='center', va='center', fontsize=6.2,
                        color='white' if cat in ('Moderate (10-49%)', 'High (>=50%)') else INK)
        left += ct[cat].to_numpy()
    ax.set(xlabel='Health zones (2025 classification)', title='(a) Endemicity by province')
    ax.grid(axis='y', visible=False)
    ax.legend(fontsize=7, loc='lower right')
    ax = axs[1]
    e14 = sac[sac.year == 2014].set_index('iuId').endem
    e25 = sac[sac.year == 2025].set_index('iuId').endem
    tm = pd.crosstab(e14, e25.loc[e14.index]).reindex(index=order, columns=order, fill_value=0)
    ax.imshow(np.log1p(tm.to_numpy()), cmap=LinearSegmentedColormap.from_list('t', ['#f7f8fa', '#2a78d6']),
              aspect='auto')
    for i in range(4):
        for j in range(4):
            v = tm.iat[i, j]
            ax.text(j, i, str(v), ha='center', va='center', fontsize=8.5, fontweight='bold',
                    color='white' if v > 60 else INK)
    short = ['Non-end.', 'Low', 'Moderate', 'High']
    ax.set_xticks(range(4), short)
    ax.set_yticks(range(4), short)
    ax.grid(False)
    ax.set(xlabel='Classification in 2025', ylabel='Classification in 2014', title='(b) Reclassification 2014 to 2025')
    for sp in ax.spines.values():
        sp.set_visible(False)
    fig.tight_layout()
    save(fig, 'fig05_endemicity')

    # ===== Figure 6: heaping and ceilings in reported coverage =====
    fig, axs = plt.subplots(1, 2, figsize=(10.2, 3.5))
    ax = axs[0]
    bins = np.arange(0, 106, 2.5)
    for k, nm in [(0, 'PZQ alone'), (1, 'PZQ + ALB/MBD')]:
        ax.hist(d.y_prog[d.A == k], bins=bins, color=ARM[k], alpha=.65, label=f'{nm} (n={int((d.A == k).sum())})')
    for v, t in [(33.3, '33%'), (50, '50%'), (100, '100%')]:
        ax.axvline(v, color=INK, lw=.8, ls=':')
        ax.text(v, ax.get_ylim()[1] * .97, t, ha='center', va='top', fontsize=7, color=INK,
                bbox=dict(fc='white', ec='none', pad=.5))
    ax.set(xlabel='Programme coverage = treated / targeted (%)', ylabel='Rounds', title='(a) Heaps in programme coverage')
    ax.legend(fontsize=7, loc='upper left', bbox_to_anchor=(.53, .82))
    ax = axs[1]
    v = d.y_epi.to_numpy()
    ax.hist(v[v < 99.999], bins=np.arange(0, 101, 2.5), color=BLUE, alpha=.85, label='Below 100%')
    at = (v >= 99.999).sum()
    ax.bar(100, at, width=2.5, color=ORANGE, label='Exactly 100%')
    ax.text(97, at, f'{at} of {len(v)}\n({100 * at / len(v):.1f}%)', ha='right', va='top', fontsize=7.5,
            color='#b4491f', fontweight='bold')
    ax.set_yscale('log')
    ax.set(xlabel='Epidemiological coverage = treated / requiring (%)', ylabel='Rounds (log scale)',
           title='(b) A ceiling at the population requiring PC')
    ax.legend(fontsize=7, loc='upper left')
    fig.tight_layout()
    save(fig, 'fig06_coverage_heaping')

    # ===== Figure 7: the targeting denominator differs by drug package =====
    fig, axs = plt.subplots(1, 2, figsize=(10.2, 3.5))
    ax = axs[0]
    ratio = d.popTrg / d.popReq
    for k, nm in [(0, 'PZQ alone'), (1, 'PZQ + ALB/MBD')]:
        r_ = ratio[d.A == k]
        jit = np.random.default_rng(3 + k).uniform(-.18, .18, len(r_))
        ax.scatter(np.log2(r_), k + jit, s=5, color=ARM[k], alpha=.35)
        med = np.median(r_)
        ax.plot([np.log2(med)] * 2, [k - .3, k + .3], color=INK, lw=2)
        ax.text(np.log2(med), k + .36, f'median {med:.2f}', ha='center', fontsize=7.5, fontweight='bold', color=INK)
    ax.set_yticks([0, 1], ['PZQ alone', 'PZQ + ALB/MBD'])
    tk = [.25, .5, 1, 2, 4, 8]
    ax.set_xticks(np.log2(tk), [f'{t:g}' for t in tk])
    ax.set_xlim(np.log2(.2), np.log2(10))
    ax.set(xlabel='Targeted / requiring PC (log scale)', title='(a) Planning denominator per round')
    ax.grid(axis='y', visible=False)
    ax = axs[1]
    near = lambda c_: np.abs(ratio / c_ - 1) < .02
    cats = [('about 1', near(1)), ('about 2', near(2)), ('about 3', near(3))]
    cats.append(('other', ~(cats[0][1] | cats[1][1] | cats[2][1])))
    xs = np.arange(len(cats))
    for j, k in enumerate((0, 1)):
        sh = [100 * (m_ & (d.A == k)).sum() / (d.A == k).sum() for _, m_ in cats]
        bars = ax.bar(xs + (j - .5) * .38, sh, .38, color=ARM[k], label=['PZQ alone', 'PZQ + ALB/MBD'][k])
        ax.bar_label(bars, fmt='%.0f%%', fontsize=7, padding=1)
    ax.set_xticks(xs, [f'ratio {c_[0]}' for c_ in cats])
    ax.set(ylabel='Share of rounds (%)', title='(b) Rounds by targeting ratio', ylim=(0, 62))
    ax.grid(axis='x', visible=False)
    ax.legend(fontsize=7)
    fig.tight_layout()
    save(fig, 'fig07_denominator')

    # ===== Figure 9: simulation model =====
    df = make_data()
    fig, axs = plt.subplots(1, 3, figsize=(10.2, 3.1))
    ax = axs[0]
    bins = np.linspace(-12, 12, 73)
    ax.hist(df.y[df.contaminated == 0], bins=bins, color=BLUE, alpha=.9,
            label=f'No artefact (n={int((df.contaminated == 0).sum())})')
    ax.hist(df.y[df.contaminated == 1], bins=bins, color=ORANGE, alpha=.95,
            label=f'Artefact (n={int(df.contaminated.sum())})')
    xx = np.linspace(-12, 12, 300)
    ax.plot(xx, stats.norm.pdf(xx, df.y.mean(), df.y.std()) * len(df) * (bins[1] - bins[0]), color=INK, lw=1.1,
            ls='--', label='Normal, same mean/SD')
    ax.set(xlabel='Simulated outcome $Y$', ylabel='Count', title='(a) Heavy-tailed outcome')
    ax.legend(fontsize=7)
    ax.text(.97, .55, f'excess kurtosis\n= {stats.kurtosis(df.y):.2f}', transform=ax.transAxes, ha='right',
            fontsize=7.5, color=INK2)
    ax = axs[1]
    bb = np.linspace(0, 1, 26)
    for k, nm in [(0, 'Untreated'), (1, 'Treated')]:
        v = df.propensity_true[df.a == k]
        ax.hist(v, bins=bb, color=ARM[k], alpha=.6, label=f'{nm} (median {np.median(v):.2f})')
        ax.axvline(np.median(v), color=ARM[k], lw=1.4, ls='--')
    ax.axvspan(0, .05, color='#d9dde3', alpha=.8)
    ax.axvspan(.95, 1, color='#d9dde3', alpha=.8)
    ax.set(xlabel='True propensity score $e(X)$', ylabel='Count', title='(b) Overlap by arm')
    ax.legend(fontsize=7, loc='upper center')
    ax = axs[2]
    ax.scatter(df.x1, df.tau_true, s=4, color=PURPLE, alpha=.35)
    xs_ = np.linspace(-3, 3, 50)
    ax.plot(xs_, .35 + .18 * xs_, color=INK, lw=1.4)
    ax.axhline(.35, color=MUTED, lw=1, ls=':')
    ax.text(-3.05, .365, 'ATE = 0.35', fontsize=7.5, color=INK2)
    ax.set(xlabel='Covariate $X_1$', ylabel=r'$\tau(X)=0.35+0.18X_1$', title='(c) Effect heterogeneity')
    fig.tight_layout()
    save(fig, 'fig09_sim_design')

    # ===== Figures 10-15: contamination sweep (E1) =====
    def lines(ax, S, xcol, ycol, ecol=None, methods=None):
        for m in (methods or list(COL)):
            g = S[S.method == m].sort_values(xcol)
            ax.errorbar(g[xcol], g[ycol], yerr=(1.96 * g[ecol]) if ecol else None, color=COL[m], marker=MRK[m],
                        ms=5, lw=1.6, capsize=2, elinewidth=.8, label=LAB[m])

    def legend_below(ax, ncol=4, fs=7):
        ax.legend(ncol=ncol, fontsize=fs, loc='upper center', bbox_to_anchor=(.5, -.2), columnspacing=1.2,
                  handlelength=1.6)

    cs = sorted(S1.contamination.unique())

    def xt(ax):
        ax.set_xticks(cs, [f'{c_:.2f}' for c_ in cs])

    def endlab(ax, S, col, fmt, methods=None):
        methods = methods or list(COL)
        e = S[S.contamination == cs[-1]].set_index('method')[col]
        place_labels(ax, cs[-1], [(e[m], f'{LAB[m]} {fmt.format(e[m])}', COL[m]) for m in methods])

    fig, ax = plt.subplots(figsize=(6.8, 3.9))
    lines(ax, S1, 'contamination', 'bias', 'bias_mcse')
    ax.axhline(0, color=INK, lw=.9)
    xt(ax)
    ax.set(xlabel='Contamination probability', ylabel='Monte Carlo bias (±1.96 MCSE)')
    ax.set_xlim(-.01, .20)
    legend_below(ax)
    fig.subplots_adjust(right=.78, bottom=.28)
    endlab(ax, S1, 'bias', '{:+.3f}')
    save(fig, 'fig10_bias')

    fig, ax = plt.subplots(figsize=(6.8, 3.9))
    lines(ax, S1, 'contamination', 'rmse', 'rmse_mcse')
    xt(ax)
    ax.set(xlabel='Contamination probability', ylabel='Monte Carlo RMSE (±1.96 MCSE)')
    ax.set_ylim(0)
    ax.set_xlim(-.01, .20)
    legend_below(ax)
    fig.subplots_adjust(right=.78, bottom=.28)
    endlab(ax, S1, 'rmse', '{:.3f}')
    save(fig, 'fig11_rmse')

    fig, ax = plt.subplots(figsize=(6.8, 3.9))
    lines(ax, S1, 'contamination', 'coverage', 'cov_mcse', methods=AIPW)
    ax.axhline(.95, color=INK, ls='--', lw=1)
    ax.text(.0, .9555, 'nominal 95%', fontsize=7.5, color=INK2)
    xt(ax)
    ax.set(xlabel='Contamination probability', ylabel='Coverage of Wald 95% CI (±1.96 MCSE)')
    ax.set_xlim(-.01, .20)
    ax.set_ylim(min(.86, S1[S1.method.isin(AIPW)].coverage.min() - .04), 1.0)
    legend_below(ax, ncol=5)
    fig.subplots_adjust(right=.78, bottom=.26)
    endlab(ax, S1, 'coverage', '{:.3f}', AIPW)
    save(fig, 'fig12_coverage')

    fig, ax = plt.subplots(figsize=(6.8, 3.7))
    for m in AIPW:
        g = S1[S1.method == m].sort_values('contamination')
        ax.plot(g.contamination, g.se_ratio, color=COL[m], marker=MRK[m], ms=5, lw=1.6, label=LAB[m])
    ax.axhline(1, color=INK, ls='--', lw=1)
    ax.text(.0, 1.006, 'perfect calibration', fontsize=7.5, color=INK2)
    xt(ax)
    ax.set(xlabel='Contamination probability', ylabel='Mean estimated SE / empirical SD')
    ax.set_xlim(-.01, .20)
    legend_below(ax, ncol=5)
    fig.subplots_adjust(right=.78, bottom=.26)
    endlab(ax, S1, 'se_ratio', '{:.3f}', AIPW)
    save(fig, 'fig13_se_calibration')

    sub = e1[np.isclose(e1.contamination, .12)]
    fig, ax = plt.subplots(figsize=(7.2, 3.9))
    meths = list(COL)
    data = [sub[sub.method == m].ate.to_numpy() for m in meths]
    bp = ax.boxplot(data, orientation='horizontal', widths=.55, patch_artist=True, showfliers=False,
                    whis=(2.5, 97.5), medianprops=dict(color=INK, lw=1.6))
    for patch, m in zip(bp['boxes'], meths):
        patch.set(facecolor=COL[m], alpha=.75, edgecolor=COL[m])
    for w_ in bp['whiskers'] + bp['caps']:
        w_.set(color=MUTED, lw=1)
    ax.axvline(TRUE_ATE, color=INK, ls='--', lw=1.2)
    ax.annotate('true ATE = 0.35', (TRUE_ATE, 1), xycoords=('data', 'axes fraction'), xytext=(0, 4),
                textcoords='offset points', ha='center', fontsize=7.5, color=INK2)
    ax.set_yticks(range(1, len(meths) + 1), [LAB[m] for m in meths])
    ax.invert_yaxis()
    ax.grid(axis='y', visible=False)
    xmax = max(np.percentile(v, 97.5) for v in data)
    for i, v in enumerate(data, 1):
        ax.text(xmax + .06, i, f'sd {np.std(v, ddof=1):.3f}  |  median {np.median(v):.3f}', va='center',
                fontsize=7.3, color=INK2)
    ax.set_xlim(None, xmax + .62)
    ax.set(xlabel=f'ATE estimates over {len(data[0])} replications (box: IQR; whiskers: 2.5-97.5 percentiles)')
    fig.tight_layout()
    save(fig, 'fig14_distribution')

    rel = S1.pivot(index='method', columns='contamination', values='rmse')
    rel = rel.div(rel.loc['aipw_ols']).loc[list(COL)]
    cmap = LinearSegmentedColormap.from_list('div', [BLUE, '#f4f5f6', ORANGE])
    fig, ax = plt.subplots(figsize=(6.6, 3.5))
    v = rel.to_numpy()
    lim = max(abs(np.log(v)).max(), .12)
    im = ax.imshow(np.log(v), cmap=cmap, norm=TwoSlopeNorm(0, -lim, lim), aspect='auto')
    for i in range(v.shape[0]):
        for j in range(v.shape[1]):
            ax.text(j, i, f'{v[i, j]:.2f}', ha='center', va='center', fontsize=8, color=INK, fontweight='bold')
    ax.set_xticks(range(v.shape[1]), [f'{c_:.2f}' for c_ in rel.columns])
    ax.set_yticks(range(v.shape[0]), [LAB[m] for m in rel.index])
    ax.grid(False)
    ax.set(xlabel='Contamination probability')
    for s_ in ax.spines.values():
        s_.set_visible(False)
    cb = fig.colorbar(im, ax=ax, fraction=.04, pad=.02)
    cb.set_ticks(np.log([.8, 1, 1.25]))
    cb.set_ticklabels(['0.80 (better)', '1.00', '1.25 (worse)'])
    cb.outline.set_visible(False)
    fig.tight_layout()
    save(fig, 'fig15_relative_rmse')

    # ===== Figure 16: tail index (E2) =====
    fig, axs = plt.subplots(1, 2, figsize=(9.6, 3.6))
    nus = sorted(S2.nu.unique())
    for ax, col, ecol, yl, ttl in [(axs[0], 'rmse', 'rmse_mcse', 'RMSE (±1.96 MCSE)', '(a) RMSE'),
                                   (axs[1], 'bias', 'bias_mcse', 'Bias (±1.96 MCSE)', '(b) Bias')]:
        for m in COL:
            g = S2[S2.method == m].sort_values('nu')
            ax.errorbar(g.nu, g[col], yerr=1.96 * g[ecol], color=COL[m], marker=MRK[m], ms=4.5, lw=1.5, capsize=2,
                        elinewidth=.7, label=LAB[m])
        ax.set_xscale('log')
        ax.set_xticks(nus, [f'{v_:g}' for v_ in nus])
        ax.minorticks_off()
        ax.set(xlabel=r'Error degrees of freedom $\nu$ (smaller = heavier tails)', ylabel=yl, title=ttl)
        ax.axvspan(1.4, 2, color='#fbe9e1', alpha=.8, zorder=0)
    axs[1].axhline(0, color=INK, lw=.8)
    axs[0].text(1.72, axs[0].get_ylim()[1] * .96, 'infinite\nvariance', ha='center', va='top', fontsize=7,
                color='#b4491f')
    axs[0].legend(fontsize=6.8, ncol=2)
    fig.tight_layout()
    save(fig, 'fig16_tails')

    # ===== Figure 17: sample size (E3) =====
    fig, ax = plt.subplots(figsize=(6.8, 4.0))
    ns = sorted(S3.n.unique())
    for m in COL:
        g = S3[S3.method == m].sort_values('n')
        ax.plot(g.n, g.rmse, color=COL[m], marker=MRK[m], ms=4.8, lw=1.6, label=LAB[m])
    g = S3[S3.method == 'aipw_ols'].sort_values('n')
    ref = g.rmse.iloc[0] * np.sqrt(ns[0] / np.array(ns, float))
    ax.plot(ns, ref * .72, color=INK, ls=':', lw=1.2, label=r'slope $-1/2$ (guide)')
    ax.set_xscale('log')
    ax.set_yscale('log')
    ax.set_xticks(ns, [str(n) for n in ns])
    ax.minorticks_off()
    ax.set_yticks([.04, .06, .1, .2, .3, .5], ['0.04', '0.06', '0.10', '0.20', '0.30', '0.50'])
    ax.set(xlabel='Sample size $n$ (log scale)', ylabel='RMSE (log scale)')
    ax.set_xlim(ns[0] * .85, ns[-1] * 1.15)
    legend_below(ax, ncol=4)
    fig.subplots_adjust(right=.76, bottom=.27)
    lastv = S3[S3.n == ns[-1]].set_index('method').rmse
    place_labels(ax, ns[-1], [(lastv[m], f'{LAB[m]} {lastv[m]:.3f}', COL[m]) for m in COL])
    save(fig, 'fig17_sample_size')

    # ===== Figure 18: misspecification (E4) =====
    fig, ax = plt.subplots(figsize=(8.0, 3.9))
    scen = [(0, 0, 'Both models\ncorrect'), (1, 0, 'Outcome model\nmisspecified'),
            (0, 1, 'Propensity model\nmisspecified'), (1, 1, 'Both\nmisspecified')]
    ms_ = ['gcomp', 'ipw', 'aipw_ols', 'aipw_t', 'aipw_tclip']
    w = .16
    for j, m in enumerate(ms_):
        vals, errs = [], []
        for o, p, _ in scen:
            g = S4[(S4.out_wrong == o) & (S4.ps_wrong == p) & (S4.method == m)].iloc[0]
            vals.append(g.bias)
            errs.append(1.96 * g.bias_mcse)
        xs_ = np.arange(4) + (j - 2) * w
        ax.bar(xs_, vals, w * .92, yerr=errs, color=COL[m], label=LAB[m],
               error_kw=dict(lw=.8, capsize=1.5, ecolor=INK2))
        for xi, v_, er in zip(xs_, vals, errs):
            up = v_ >= 0
            ax.annotate(f'{v_:+.3f}', (xi, v_ + (er if up else -er)), xytext=(0, 2 if up else -2),
                        textcoords='offset points', ha='center', va='bottom' if up else 'top', fontsize=5.8,
                        rotation=90, color=INK2)
    ax.axhline(0, color=INK, lw=.9)
    ax.set_xticks(range(4), [s_[2] for s_ in scen])
    ax.grid(axis='x', visible=False)
    ax.set(ylabel='Monte Carlo bias (±1.96 MCSE)')
    ax.legend(ncol=5, fontsize=7, loc='upper center', bbox_to_anchor=(.5, 1.12))
    fig.tight_layout()
    save(fig, 'fig18_misspecification')

    # ===== Figure 19: artefact structures (E5) =====
    sc = [('none', 'Symmetric,\nequal rate (6%)'), ('sym_diff', 'Symmetric,\narm-specific\n(3% vs 9%)'),
          ('pos_equal', 'One-sided,\nequal rate (6%)'), ('pos_diff', 'One-sided,\narm-specific\n(3% vs 9%)')]
    ms_ = list(COL)
    w = .115
    fig, axs = plt.subplots(1, 2, figsize=(9.2, 4.0), gridspec_kw=dict(width_ratios=[3, 1.25], wspace=.12))
    for pi_, (ax, rng_) in enumerate([(axs[0], range(0, 3)), (axs[1], range(3, 4))]):
        for j, m in enumerate(ms_):
            vals = [S5[(S5.scenario == sc[i][0]) & (S5.method == m)].iloc[0] for i in rng_]
            xs_ = np.arange(len(rng_)) + (j - 3) * w
            ax.bar(xs_, [v_.bias for v_ in vals], w * .9, yerr=[1.96 * v_.bias_mcse for v_ in vals], color=COL[m],
                   label=LAB[m] if pi_ == 0 else None, error_kw=dict(lw=.7, capsize=1.2, ecolor=INK2))
            for xi, v_ in zip(xs_, vals):
                up = v_.bias >= 0
                off = 1.96 * v_.bias_mcse
                ax.annotate(f'{v_.bias:+.3f}', (xi, v_.bias + (off if up else -off)), xytext=(0, 2 if up else -2),
                            textcoords='offset points', ha='center', va='bottom' if up else 'top', fontsize=5.6,
                            rotation=90, color=INK2)
        ax.axhline(0, color=INK, lw=.9)
        ax.set_xticks(range(len(rng_)), [sc[i][1] for i in rng_])
        ax.grid(axis='x', visible=False)
    axs[0].set_ylim(-.06, .06)
    axs[0].set(ylabel='Monte Carlo bias for the target ATE = 0.35')
    axs[0].set_title('(a) Artefacts that leave the contrast intact')
    axs[1].set_ylim(0, .52)
    axs[1].set_title('(b) Arm-specific, one-sided')
    axs[0].legend(ncol=7, fontsize=6.4, loc='upper center', bbox_to_anchor=(.95, -.2), columnspacing=.9,
                  handlelength=1.1)
    fig.subplots_adjust(bottom=.27)
    save(fig, 'fig19_artefacts')

    # ===== Figure 20: plasmode study (E6) =====
    fig, axs = plt.subplots(1, 3, figsize=(10.4, 3.6))
    scn = [('pooled', 'Common residual law'), ('arm_specific', 'Arm-specific residual laws')]
    for ax, col, ecol, ttl, yl in [(axs[0], 'bias', 'bias_mcse', '(a) Bias', 'Bias, percentage points'),
                                   (axs[1], 'rmse', 'rmse_mcse', '(b) RMSE', 'RMSE, percentage points'),
                                   (axs[2], 'coverage', 'cov_mcse', '(c) Coverage of 95% CI', 'Coverage')]:
        meths_ = list(COL) if col != 'coverage' else AIPW
        w = .8 / len(meths_)
        for j, m in enumerate(meths_):
            vals = [PL[(PL.scenario == s_) & (PL.method == m)].iloc[0] for s_, _ in scn]
            xs_ = np.arange(2) + (j - (len(meths_) - 1) / 2) * w
            ax.bar(xs_, [v_[col] for v_ in vals], w * .9, yerr=[1.96 * v_[ecol] for v_ in vals], color=COL[m],
                   label=LAB[m], error_kw=dict(lw=.6, capsize=1, ecolor=INK2))
            for xi, v_ in zip(xs_, vals):
                yv = v_[col]
                ax.annotate(f'{yv:.2f}' if col != 'bias' else f'{yv:+.2f}', (xi, yv),
                            xytext=(0, 3 if yv >= 0 else -3), textcoords='offset points', ha='center',
                            va='bottom' if yv >= 0 else 'top', fontsize=5.2, rotation=90, color=INK2)
        ax.set_xticks(range(2), ['Common\nresidual law', 'Arm-specific\nresidual laws'])
        ax.grid(axis='x', visible=False)
        ax.set(title=ttl, ylabel=yl)
        if col == 'bias':
            ax.axhline(0, color=INK, lw=.8)
            lo_, hi_ = PL.bias.min(), PL.bias.max()
            ax.set_ylim(min(lo_ * 1.6, -.5), max(hi_ * 1.6, .5))
        if col == 'coverage':
            ax.axhline(.95, color=INK, ls='--', lw=1)
            ax.set_ylim(max(0, PL[PL.method.isin(AIPW)].coverage.min() - .15), 1.04)
        if col == 'rmse':
            ax.set_ylim(0, PL.rmse.max() * 1.3)
    axs[0].legend(ncol=7, fontsize=6.6, loc='upper center', bbox_to_anchor=(1.75, -.2), columnspacing=.9,
                  handlelength=1.1)
    fig.subplots_adjust(bottom=.28, wspace=.32)
    save(fig, 'fig20_plasmode')

    # ===== Figure 21: ECM diagnostics =====
    fig, axs = plt.subplots(1, 3, figsize=(10.4, 3.1))
    ax = axs[0]
    for k, nm in [(0, 'PZQ alone'), (1, 'PZQ + ALB/MBD')]:
        v_ = emtr[f'loglik_arm{k}'].dropna().to_numpy()
        ax.plot(np.arange(len(v_)), v_ - v_[-1], color=ARM[k], lw=1.8, label=nm)
    ax.set_yscale('symlog', linthresh=1e-2)
    ax.set(xlabel='ECM iteration', ylabel='Log-likelihood minus final value', title='(a) Ascent on the DRC data')
    ax.legend(fontsize=7.5)
    ax = axs[1]
    inc = emmono.min_loglik_increment.to_numpy()
    ax.hist(np.log10(np.maximum(inc, 1e-12)), bins=25, color=PURPLE, alpha=.9)
    ax.set(xlabel=r'$\log_{10}$ smallest per-iteration increment', ylabel=f'Fits (of {len(inc)})',
           title='(b) No decrease in simulated fits')
    ax.text(.97, .9, f'min = {inc.min():.1e}\nfits with a decrease: {int((inc < -1e-8).sum())}',
            transform=ax.transAxes, ha='right', va='top', fontsize=7.5, color=INK2)
    ax = axs[2]
    w = .3
    xs_ = np.arange(2)
    for j, (col, nm, c_) in enumerate([('sigma_low', 'Low-scale component', BLUE),
                                       ('sigma_high', 'High-scale component', ORANGE)]):
        bars = ax.bar(xs_ + (j - .5) * w, emfit[col], w, color=c_, label=nm)
        ax.bar_label(bars, labels=[f'{v_:.1f}' if v_ >= .1 else f'{v_:.3f}' for v_ in emfit[col]], fontsize=7.5,
                     padding=2)
    ax.set_xticks(xs_, [f'{nm}\n(high-scale weight {p:.2f})' for nm, p in
                        zip(['PZQ alone', 'PZQ + ALB/MBD'], emfit.pi_high)])
    ax.set(ylabel=r'Fitted scale $\hat\sigma_k$ (pp)', title='(c) Component scales, DRC data')
    ax.set_ylim(0, emfit.sigma_high.max() * 1.3)
    ax.legend(fontsize=7, loc='upper left')
    ax.grid(axis='x', visible=False)
    fig.tight_layout()
    save(fig, 'fig21_em')

    # ===== Figure 22: computing time (E8) =====
    fig, axs = plt.subplots(1, 2, figsize=(10.0, 3.6), gridspec_kw=dict(width_ratios=[1.5, 1]))
    ax = axs[0]
    tc = {'OLS': BLUE, 'Huber IRLS': GREEN, 't IRLS': ORANGE, 't-mixture ECM': PURPLE,
          'Logistic propensity': '#008300', 'Full pipeline (7 estimators, K=3)': INK}
    for task, cl in tc.items():
        g = tim[tim.task == task].sort_values('n')
        ax.plot(g.n, g.seconds * 1e3, marker='o', ms=4, lw=1.7, color=cl, label=task)
        ax.annotate(f'{g.seconds.iloc[-1] * 1e3:.1f} ms', (g.n.iloc[-1], g.seconds.iloc[-1] * 1e3), xytext=(5, 0),
                    textcoords='offset points', fontsize=6.8, color=cl, fontweight='bold', va='center')
    ax.set_xscale('log')
    ax.set_yscale('log')
    nn = sorted(tim.n.unique())
    ax.set_xticks(nn, [str(int(v_)) for v_ in nn])
    ax.minorticks_off()
    ax.set_xlim(nn[0] * .8, nn[-1] * 2.4)
    ax.set(xlabel='Sample size n (log scale)', ylabel='Wall-clock time, ms (log scale)',
           title='(a) Cost per fit and per full pipeline')
    ax.legend(fontsize=6.6, ncol=3, loc='upper center', bbox_to_anchor=(.5, -.2), columnspacing=1, handlelength=1.5)
    ax = axs[1]
    g = tim[tim.task == 'ECM iterations'].sort_values('n')
    bars = ax.bar(range(len(g)), g.seconds, color=PURPLE)
    ax.bar_label(bars, fmt='%d', fontsize=7.5, padding=2)
    ax.set_xticks(range(len(g)), [str(int(v_)) for v_ in g.n])
    ax.set(xlabel='Sample size n', ylabel='Iterations to convergence', title='(b) ECM iterations')
    ax.set_ylim(0, g.seconds.max() * 1.25)
    ax.grid(axis='x', visible=False)
    fig.tight_layout()
    save(fig, 'fig22_timing')

    # ===== Figure 23: overlap and balance in the DRC analysis sample =====
    A = d.A.to_numpy()
    fig, axs = plt.subplots(1, 2, figsize=(10.4, 4.6), gridspec_kw=dict(width_ratios=[1, 1.25]))
    ax = axs[0]
    bb = np.linspace(0, 1, 31)
    for k, nm in [(0, 'PZQ alone'), (1, 'PZQ + ALB/MBD')]:
        v_ = ps_app[A == k]
        ax.hist(v_, bins=bb, color=ARM[k], alpha=.6, label=f'{nm} (median {np.median(v_):.2f})')
        ax.axvline(np.median(v_), color=ARM[k], lw=1.4, ls='--')
    ax.axvspan(0, .05, color='#d9dde3', alpha=.8)
    ax.axvspan(.95, 1, color='#d9dde3', alpha=.8)
    ax.text(.025, ax.get_ylim()[1] * .95, 'trimmed', rotation=90, fontsize=6.5, color=MUTED, ha='center', va='top')
    ax.set(xlabel='Cross-fitted propensity of integrated delivery', ylabel='Rounds', title='(a) Overlap')
    ax.legend(fontsize=7)
    ax = axs[1]
    wts = A / ps_app + (1 - A) / (1 - ps_app)

    def smd(z, wt):
        m_, v2 = [], []
        for k in (0, 1):
            s_ = A == k
            mk = np.average(z[s_], weights=wt[s_])
            m_.append(mk)
            v2.append(np.average((z[s_] - mk) ** 2, weights=wt[s_]))
        return (m_[1] - m_[0]) / np.sqrt((v2[0] + v2[1]) / 2 + 1e-12)
    cols = list(X.columns)
    b4 = np.array([smd(X[c_].to_numpy(), np.ones(len(X))) for c_ in cols])
    af = np.array([smd(X[c_].to_numpy(), wts) for c_ in cols])
    o_ = np.argsort(np.abs(b4))
    yy = np.arange(len(cols))
    ax.axvspan(-.1, .1, color='#e8f3ec', zorder=0)
    ax.hlines(yy, b4[o_], af[o_], color='#c7cdd5', lw=2, zorder=1)
    ax.scatter(b4[o_], yy, s=34, color=ORANGE, zorder=3, label='Unweighted')
    ax.scatter(af[o_], yy, s=34, color=BLUE, zorder=3, label='Inverse-propensity weighted')
    for i, j in enumerate(o_):
        ax.annotate(f'{b4[j]:+.2f}', (b4[j], i), xytext=(6 if b4[j] >= 0 else -6, 0), textcoords='offset points',
                    ha='left' if b4[j] >= 0 else 'right', va='center', fontsize=6.2, color='#b4491f')
    ax.axvline(0, color=INK, lw=.8)
    ax.set_yticks(yy, [cols[j] for j in o_], fontsize=7)
    ax.set(xlabel='Standardized mean difference (integrated vs PZQ alone)', title='(b) Covariate balance')
    ax.set_xlim(min(b4.min(), af.min()) - .35, max(b4.max(), af.max()) + .35)
    ax.legend(fontsize=7, loc='lower right')
    ax.grid(axis='y', visible=False)
    fig.tight_layout()
    save(fig, 'fig23_app_design')

    # ===== Figure 24: residual tails in the DRC data =====
    r = resid.resid.to_numpy()
    rs = (r - np.median(r)) / mad_scale(r)
    fig, axs = plt.subplots(1, 2, figsize=(8.8, 3.3))
    ax = axs[0]
    qn = stats.norm.ppf((np.arange(1, len(rs) + 1) - .5) / len(rs))
    ax.scatter(qn, np.sort(rs), s=5, color=BLUE, alpha=.6, label='Robust-standardized residuals')
    lim_ = max(4, np.abs(rs).max() * 1.05)
    ax.plot([-4, 4], [-4, 4], color=INK, lw=1, ls='--', label='Normal reference')
    ax.set(xlabel='Normal quantile', ylabel='Sample quantile', title='(a) Normal Q-Q plot', xlim=(-3.8, 3.8))
    ax.legend(fontsize=7, loc='upper left')
    ax.text(.97, .06, f'|r| > 3 robust SD: {np.mean(np.abs(rs) > 3) * 100:.1f}% (normal: 0.3%)',
            transform=ax.transAxes, ha='right', fontsize=7.5, color='#b4491f', fontweight='bold')
    ax = axs[1]
    hi_ = min(np.ceil(np.abs(rs).max()) + 1, 30)
    bins = np.linspace(-hi_, hi_, 61)
    h, e = np.histogram(rs, bins=bins, density=True)
    cen = (e[:-1] + e[1:]) / 2
    ax.bar(cen, h, width=e[1] - e[0], color=BLUE, alpha=.85, label='Empirical density')
    ax.set_yscale('log')
    ax.set_ylim(1e-4, 1.5)
    xx = np.linspace(-hi_, hi_, 400)
    ax.plot(xx, stats.norm.pdf(xx), color=INK, ls='--', lw=1.2, label='Standard normal')
    ax.plot(xx, stats.t.pdf(xx, 4), color=ORANGE, lw=1.6, label=r'Student-$t$, $\nu=4$')
    ax.set(xlabel='Robust-standardized residual', ylabel='Density (log scale)', title='(b) Tail behaviour')
    ax.legend(fontsize=7)
    fig.tight_layout()
    save(fig, 'fig24_app_residuals')

    # ===== Figure 25: estimates for the three outcomes =====
    fig, axs = plt.subplots(1, 3, figsize=(10.6, 3.9), sharey=True)
    for ax, (y, ttl) in zip(axs, [('y_prog', '(a) Programme coverage'), ('y_epi', '(b) Epidemiological coverage'),
                                  ('y_den', '(c) Targeting ratio')]):
        E_ = est[est.outcome == y].set_index('method')
        Bt = boot[boot.outcome == y]
        for i, m in enumerate(COL):
            lo, hi = np.percentile(Bt[m], [2.5, 97.5])
            ax.hlines(i, lo, hi, color=COL[m], lw=2.4)
            ax.scatter([E_.loc[m, 'ate']], [i], s=44, color=COL[m], marker=MRK[m], zorder=3, edgecolor='white',
                       linewidth=.6)
            ax.annotate(f'{E_.loc[m, "ate"]:+.1f}', (hi, i), xytext=(4, 0), textcoords='offset points', va='center',
                        fontsize=7, color=COL[m], fontweight='bold')
        ax.axvline(0, color=INK, lw=.9, ls='--')
        ax.set(title=ttl, xlabel='Estimate, ' + ('log-points' if y == 'y_den' else 'percentage points'))
        ax.grid(axis='y', visible=False)
        xl = ax.get_xlim()
        ax.set_xlim(min(xl[0], -1), xl[1] + (xl[1] - xl[0]) * .22)
    axs[0].set_yticks(range(len(COL)), [LAB[m] for m in COL])
    axs[0].invert_yaxis()
    fig.tight_layout()
    save(fig, 'fig25_app_estimates')

    # ===== Figure 26: influence diagnostics on the DRC data =====
    fig, axs = plt.subplots(1, 3, figsize=(10.6, 3.4))
    pick = [(0, 'aipw_ols'), (2, 'aipw_t'), (4, 'aipw_tclip')]
    for ax, (oi, ttl) in zip(axs, [(0, '(a) Programme coverage'), (1, '(b) Epidemiological coverage'),
                                   (2, '(c) Targeting ratio')]):
        P_ = psi_all[oi]
        for r_i, (j, m) in enumerate(pick):
            v_ = np.sort(np.abs(P_[:, j] - P_[:, j].mean()))[::-1]
            ax.plot(np.arange(1, 41), v_[:40], color=COL[m], lw=1.6, marker='o', ms=2.6, label=LAB[m])
            ax.text(.97, .95 - .085 * r_i, f'max {LAB[m]}: {v_[0]:.0f}', transform=ax.transAxes, ha='right',
                    va='top', fontsize=6.8, color=COL[m], fontweight='bold')
        ax.set_yscale('log')
        ax.set(xlabel='Rank (largest first)', title=ttl)
    axs[0].set_ylabel(r'$|\hat\psi_i-\bar\psi|$')
    axs[0].legend(fontsize=7, loc='lower left')
    fig.tight_layout()
    save(fig, 'fig26_app_influence')

    # ===== Figure 27: sensitivity of the DRC estimates =====
    fig, axs = plt.subplots(2, 3, figsize=(10.6, 6.0))
    for row, (y, nm) in enumerate([('y_prog', 'Programme coverage'), ('y_epi', 'Epidemiological coverage')]):
        Sx = sens[sens.outcome == y]
        ax = axs[row, 0]
        T = Sx[Sx.analysis == 'trim']
        for m in ['ipw', 'aipw_ols', 'aipw_t', 'aipw_tclip']:
            g = T[T.method == m].sort_values('value')
            ax.plot(g.value, g.ate, color=COL[m], marker=MRK[m], ms=4.5, lw=1.5, label=LAB[m])
        ax.set_xticks([.01, .025, .05, .1], ['0.01', '0.025', '0.05', '0.10'])
        ax.set(xlabel='Propensity truncation level', ylabel=f'{nm} (pp)', title='(a) Truncation' if row == 0 else '(d) Truncation')
        if row == 0:
            ax.legend(fontsize=6.5)
        ax = axs[row, 1]
        Kp = Sx[Sx.analysis == 'kappa'].sort_values('value')
        ax.plot(Kp.value, Kp.ate, color=COL['aipw_tclip'], marker='X', ms=5, lw=1.6, label='AIPW-tclip')
        ref_ = est[(est.outcome == y) & (est.method == 'aipw_t')].ate.iloc[0]
        ax.axhline(ref_, color=COL['aipw_t'], ls='--', lw=1.2, label='AIPW-t (no clipping)')
        for xv, yv in zip(Kp.value, Kp.ate):
            ax.annotate(f'{yv:.1f}', (xv, yv), xytext=(0, 6), textcoords='offset points', ha='center', fontsize=6.5,
                        color=COL['aipw_tclip'])
        ax.set_xscale('log')
        ax.set_xticks([1.5, 2, 3, 4, 6, 10], ['1.5', '2', '3', '4', '6', '10'])
        ax.minorticks_off()
        ax.set(xlabel=r'Clipping constant $\kappa$ (log scale)', title='(b) Clipping constant' if row == 0 else '(e) Clipping constant')
        ax.legend(fontsize=6.5)
        ax = axs[row, 2]
        Sp = Sx[Sx.analysis == 'split']
        dat = [Sp[Sp.method == m].ate.to_numpy() for m in COL]
        bp = ax.boxplot(dat, widths=.6, patch_artist=True, showfliers=True, medianprops=dict(color=INK),
                        flierprops=dict(ms=2))
        for patch, m in zip(bp['boxes'], COL):
            patch.set(facecolor=COL[m], alpha=.7, edgecolor=COL[m])
        ax.set_xticks(range(1, 8), ['Gform', 'IPW', 'OLS', 'Hub', 't', 'tmix', 'tclip'], fontsize=7)
        ax.set(title=f'({"c" if row == 0 else "f"}) {Sp.value.nunique()} random fold splits')
        ax.grid(axis='x', visible=False)
    fig.tight_layout()
    save(fig, 'fig27_app_sensitivity')
    print('  figures:', len(list(FIG.glob('*.pdf'))), flush=True)


# =============================================================================
# 11. LaTeX tables and number macros
# =============================================================================
TEXM = {'gcomp': 'G-formula', 'ipw': 'IPW', 'aipw_ols': 'AIPW-OLS', 'aipw_huber': 'AIPW-Huber',
        'aipw_t': 'AIPW-$t$', 'aipw_tmix': 'AIPW-$t$mix', 'aipw_tclip': 'AIPW-$t$clip'}


def summarize(df, keys, truth=TRUE_ATE):
    rows = []
    for k, g in df.groupby(keys + ['method'], sort=False):
        tr = truth if np.isscalar(truth) else truth[k[0]]
        err = g.ate.to_numpy() - tr
        B = len(err)
        se = g.se.to_numpy()
        row = dict(zip(keys + ['method'], k if isinstance(k, tuple) else (k,)))
        row.update(B=B, bias=err.mean(), bias_mcse=err.std(ddof=1) / np.sqrt(B), sd=err.std(ddof=1),
                   rmse=np.sqrt(np.mean(err ** 2)))
        row['rmse_mcse'] = np.sqrt(np.var(err ** 2, ddof=1) / B) / (2 * row['rmse'])
        if np.isfinite(se).all():
            cov = (np.abs(err) <= 1.96 * se).astype(float)
            row.update(coverage=cov.mean(), cov_mcse=np.sqrt(cov.mean() * (1 - cov.mean()) / B), mean_se=se.mean(),
                       se_ratio=se.mean() / err.std(ddof=1))
        else:
            row.update(coverage=np.nan, cov_mcse=np.nan, mean_se=np.nan, se_ratio=np.nan)
        rows.append(row)
    return pd.DataFrame(rows)


def summaries():
    for nm, f, k in [('s1', 'e1_contamination', ['contamination']), ('s2', 'e2_tails', ['nu']),
                     ('s3', 'e3_sample_size', ['n']), ('s4', 'e4_misspec', ['out_wrong', 'ps_wrong']),
                     ('s5', 'e5_artefacts', ['scenario'])]:
        summarize(pd.read_csv(RES / f'{f}.csv'), k).to_csv(RES / f'summary_{nm}.csv', index=False)
    summarize(pd.read_csv(RES / 'plasmode.csv'), ['scenario'], truth=PLASMODE_TAU
              ).to_csv(RES / 'summary_plasmode.csv', index=False)


def wrap_long(colspec, caption, label, head, body):
    return ("{\\small\\setlength{\\LTcapwidth}{\\textwidth}\n\\begin{longtable}{@{}" + colspec + "@{}}\n\\caption{"
            + caption + "}\\label{" + label + "}\\\\\n\\toprule\\rowcolor{rowshade}" + head
            + "\\\\\\midrule\\endfirsthead\n\\toprule\\rowcolor{rowshade}" + head + "\\\\\\midrule\\endhead\n"
            + body + "\\bottomrule\n\\end{longtable}}\n")


def wrap_tab(colspec, caption, label, head, body, size='\\small'):
    return ("\\begin{table}[!htb]\\centering" + size + "\n\\caption{" + caption + "}\\label{" + label
            + "}\n\\begin{tabular}{@{}" + colspec + "@{}}\\toprule\n\\rowcolor{rowshade}" + head + "\\\\\\midrule\n"
            + body + "\\bottomrule\\end{tabular}\\end{table}\n")


def tables():
    TAB.mkdir(exist_ok=True)
    S1, S2, S3, S4, S5 = (pd.read_csv(RES / f'summary_s{i}.csv') for i in range(1, 6))
    PL = pd.read_csv(RES / 'summary_plasmode.csv')
    est = pd.read_csv(RES / 'app_estimates.csv')
    boot = pd.read_csv(RES / 'app_bootstrap.csv')
    sens = pd.read_csv(RES / 'app_sensitivity.csv')
    emfit = pd.read_csv(RES / 'app_em_fit.csv')
    emmono = pd.read_csv(RES / 'em_monotonicity.csv')
    tim = pd.read_csv(RES / 'timings.csv')
    tv = pd.read_csv(RES / 'theory_V.csv')
    laws = pd.read_csv(RES / 'plasmode_residual_laws.csv')
    resid = pd.read_csv(RES / 'app_residuals.csv')
    raw, sac = load_espen()
    d, X, Xs = analysis_sample(sac)
    who = load_who()
    owid = pd.read_csv(OWID_REQ_FILE)
    M = []

    def mac(name, val):
        M.append(f'\\newcommand{{\\{name}}}{{{val}}}')

    COLS = list(TEXM)
    cs = sorted(S1.contamination.unique())
    # ---- E1
    L = []
    for c in cs:
        L.append(r'\rowcolor{rowshade}\textbf{Contamination probability %.2f}&&&&&&\\' % c)
        g = S1[np.isclose(S1.contamination, c)].set_index('method').loc[COLS]
        best = g.rmse.min()
        for m in COLS:
            r_ = g.loc[m]
            rm = f'\\textbf{{{r_.rmse:.3f}}}' if r_.rmse == best else f'{r_.rmse:.3f}'
            covs = '--' if np.isnan(r_.coverage) else f'{r_.coverage:.3f}'
            ser = '--' if np.isnan(r_.mean_se) else f'{r_.mean_se:.3f}'
            L.append(f'{TEXM[m]} & {r_.bias:+.3f} & {r_.bias_mcse:.3f} & {r_.sd:.3f} & {rm} & {ser} & {covs}\\\\')
    (TAB / 'tab_contamination.tex').write_text(wrap_long(
        'lrrrrrr', r'Contamination sweep (E1, $n=650$, $B=\Breps$). MCSE is the Monte Carlo standard error of the '
        r'bias; the best RMSE in each block is in bold. Standard errors and coverage are not defined for the '
        r'G-formula and IPW (``--'').', 'tab:contamination',
        r'\textbf{Method}&\textbf{Bias}&\textbf{MCSE}&\textbf{SD}&\textbf{RMSE}&\textbf{Mean SE}&\textbf{Coverage}',
        '\n'.join(L) + '\n'))
    # ---- E2
    L = []
    for nu in sorted(S2.nu.unique()):
        g = S2[S2.nu == nu].set_index('method').loc[AIPW]
        best = g.rmse.min()
        cells = [f'\\textbf{{{x:.3f}}}' if x == best else f'{x:.3f}' for x in g.rmse]
        L.append(f'{nu:g} & ' + ' & '.join(cells)
                 + f' & {g.loc["aipw_ols", "coverage"]:.3f} & {g.loc["aipw_t", "coverage"]:.3f}\\\\')
    (TAB / 'tab_tails.tex').write_text(wrap_tab(
        'rrrrrrrr', r'RMSE by error degrees of freedom (E2, $n=650$, $B=\BrepsOther$) and coverage of the OLS and '
        r'$t$ AIPW intervals. Best RMSE in bold.', 'tab:tails',
        r'$\bm\nu$&\textbf{AIPW-OLS}&\textbf{AIPW-Huber}&\textbf{AIPW-$t$}&\textbf{AIPW-$t$mix}&\textbf{AIPW-$t$clip}'
        r'&\textbf{Cov.\ OLS}&\textbf{Cov.\ $t$}', '\n'.join(L) + '\n'))
    # ---- E3
    L = []
    ns = sorted(S3.n.unique())
    for n in ns:
        g = S3[S3.n == n].set_index('method')
        L.append(f'{n} & {g.loc["aipw_ols", "rmse"]:.3f} & {g.loc["aipw_t", "rmse"]:.3f} & '
                 f'{g.loc["aipw_tmix", "rmse"]:.3f} & {g.loc["aipw_tclip", "rmse"]:.3f} & '
                 f'{g.loc["aipw_ols", "coverage"]:.3f} & {g.loc["aipw_t", "coverage"]:.3f} & '
                 f'{g.loc["aipw_tclip", "coverage"]:.3f}\\\\')
    (TAB / 'tab_sample_size.tex').write_text(wrap_tab(
        'rrrrrrrr', r'RMSE and coverage by sample size (E3, 6\% artefacts, $B=\BrepsOther$).', 'tab:size',
        r'$\bm n$&\textbf{RMSE OLS}&\textbf{RMSE $t$}&\textbf{RMSE $t$mix}&\textbf{RMSE $t$clip}&\textbf{Cov.\ OLS}'
        r'&\textbf{Cov.\ $t$}&\textbf{Cov.\ $t$clip}', '\n'.join(L) + '\n'))
    # ---- E5
    L = []
    names5 = {'none': 'Symmetric, equal rate', 'sym_diff': 'Symmetric, differing by arm',
              'pos_equal': 'One-sided, equal rate', 'pos_diff': 'One-sided, differing by arm'}
    for k, nm in names5.items():
        g = S5[S5.scenario == k].set_index('method')
        L.append(r'\rowcolor{rowshade}\textbf{%s}&&&&&\\' % nm)
        for m in COLS:
            r_ = g.loc[m]
            covs = '--' if np.isnan(r_.coverage) else f'{r_.coverage:.3f}'
            L.append(f'{TEXM[m]} & {r_.bias:+.3f} & {r_.bias_mcse:.3f} & {r_.sd:.3f} & {r_.rmse:.3f} & {covs}\\\\')
    (TAB / 'tab_artefacts.tex').write_text(wrap_long(
        'lrrrrr', r'Artefact structures (E5, $n=650$, $B=\BrepsOther$); target ATE $=0.35$.', 'tab:artefacts',
        r'\textbf{Method}&\textbf{Bias}&\textbf{MCSE}&\textbf{SD}&\textbf{RMSE}&\textbf{Coverage}', '\n'.join(L) + '\n'))
    # ---- E4
    L = []
    names4 = {(0, 0): 'Both correct', (1, 0): 'Outcome model misspecified', (0, 1): 'Propensity model misspecified',
              (1, 1): 'Both misspecified'}
    for (o, p), nm in names4.items():
        L.append(r'\rowcolor{rowshade}\textbf{%s}&&&&\\' % nm)
        g = S4[(S4.out_wrong == o) & (S4.ps_wrong == p)].set_index('method')
        for m in ['gcomp', 'ipw', 'aipw_ols', 'aipw_t', 'aipw_tclip']:
            r_ = g.loc[m]
            L.append(f'{TEXM[m]} & {r_.bias:+.3f} & {r_.bias_mcse:.3f} & {r_.rmse:.3f} & '
                     + ('--' if np.isnan(r_.coverage) else f'{r_.coverage:.3f}') + r'\\')
    (TAB / 'tab_misspec.tex').write_text(wrap_tab(
        'lrrrr', r'Misspecification experiment (E4, $n=650$, 6\% artefacts, $B=\BrepsOther$).', 'tab:misspec',
        r'\textbf{Method}&\textbf{Bias}&\textbf{MCSE}&\textbf{RMSE}&\textbf{Coverage}', '\n'.join(L) + '\n'))
    # ---- E6 plasmode
    L = []
    for s_, nm in [('pooled', 'Common residual law'), ('arm_specific', 'Arm-specific residual laws')]:
        L.append(r'\rowcolor{rowshade}\textbf{%s}&&&&&\\' % nm)
        g = PL[PL.scenario == s_].set_index('method')
        for m in COLS:
            r_ = g.loc[m]
            covs = '--' if np.isnan(r_.coverage) else f'{r_.coverage:.3f}'
            L.append(f'{TEXM[m]} & {r_.bias:+.2f} & {r_.bias_mcse:.2f} & {r_.sd:.2f} & {r_.rmse:.2f} & {covs}\\\\')
    (TAB / 'tab_plasmode.tex').write_text(wrap_long(
        'lrrrrr', r'Plasmode study (E6): the $n=\nApp$ DRC rounds with their real covariates and drug packages, '
        r'outcomes generated with a known effect of $\plasTau$ percentage points and residuals resampled from the '
        r'fitted DRC residuals ($B=\Bplas$). Coverage uses cluster-robust standard errors.', 'tab:plasmode',
        r'\textbf{Method}&\textbf{Bias}&\textbf{MCSE}&\textbf{SD}&\textbf{RMSE}&\textbf{Coverage}', '\n'.join(L) + '\n'))
    # ---- application sample description
    A = d.A.to_numpy()
    L = []
    for c_ in X.columns:
        v0, v1 = X[c_][A == 0], X[c_][A == 1]
        binary = set(np.unique(X[c_])) <= {0.0, 1.0}
        f = (lambda s: f'{100 * s.mean():.1f}\\%') if binary else (lambda s: f'{s.mean():.2f} ({s.std():.2f})')
        sm = (v1.mean() - v0.mean()) / np.sqrt((v0.var() + v1.var()) / 2)
        L.append(f'{c_.replace("%", chr(92) + "%")} & {f(v0)} & {f(v1)} & {sm:+.2f}\\\\')
    for y, nm in [('y_prog', 'Programme coverage (\\%)'), ('y_epi', 'Epidemiological coverage (\\%)'),
                  ('y_den', 'Targeting ratio (100 log)')]:
        v0, v1 = d[y][A == 0], d[y][A == 1]
        L.append(f'\\textit{{Outcome:}} {nm} & {v0.mean():.1f} ({v0.std():.1f}) & {v1.mean():.1f} ({v1.std():.1f}) & '
                 f'{(v1.mean() - v0.mean()) / np.sqrt((v0.var() + v1.var()) / 2):+.2f}\\\\')
    (TAB / 'tab_app_sample.tex').write_text(wrap_long(
        '>{\\raggedright\\arraybackslash}p{6.2cm}rrr', r'DRC analysis sample: rounds of preventive chemotherapy for '
        r'school-age children, ESPEN health-zone data 2014--2025 ($n=\nApp$ rounds in $\nZones$ health zones). '
        r'Binary covariates: percentage; others: mean (SD). Province indicators refer to the former provinces '
        r'(reference: Bandundu). SMD: standardized mean difference.', 'tab:appsample',
        r'\textbf{Variable}&\textbf{PZQ alone}&\textbf{PZQ+ALB/MBD}&\textbf{SMD}', '\n'.join(L) + '\n'))
    # ---- application estimates
    L = []
    for y, nm in [('y_prog', 'Programme coverage (percentage points)'),
                  ('y_epi', 'Epidemiological coverage (percentage points)'),
                  ('y_den', 'Targeting ratio, 100 log(targeted/required)')]:
        L.append(r'\rowcolor{rowshade}\textbf{%s}&&&&\\' % nm)
        E_ = est[est.outcome == y].set_index('method')
        Bt = boot[boot.outcome == y]
        for m in COLS:
            lo, hi = np.percentile(Bt[m], [2.5, 97.5])
            sec = E_.loc[m, 'se_cluster']
            sei = E_.loc[m, 'se_iid']
            L.append(f'{TEXM[m]} & {E_.loc[m, "ate"]:+.2f} & ' + ('--' if np.isnan(sec) else f'{sec:.2f}') + ' & '
                     + ('--' if np.isnan(sei) else f'{sei:.2f}') + f' & [{lo:+.2f}, {hi:+.2f}]\\\\')
    (TAB / 'tab_app_estimates.tex').write_text(wrap_long(
        'lrrrr', r'Integrated delivery (PZQ+ALB/MBD) versus PZQ alone in the DRC, three outcomes. SE (cl.): '
        r'cluster-robust influence-function standard error with health zones as clusters; SE (iid): the same '
        r'ignoring clustering; CI: cluster-bootstrap percentile interval ($B=\Bboot$ resamples of health zones, '
        r'the whole cross-fitting pipeline repeated in each).', 'tab:appest',
        r'\textbf{Method}&\textbf{Estimate}&\textbf{SE (cl.)}&\textbf{SE (iid)}&\textbf{95\% bootstrap CI}',
        '\n'.join(L) + '\n'))
    # ---- timing table
    piv = tim[tim.task != 'ECM iterations'].pivot(index='task', columns='n', values='seconds') * 1e3
    order_t = ['OLS', 'Huber IRLS', 't IRLS', 't-mixture ECM', 'Logistic propensity',
               'Full pipeline (7 estimators, K=3)']
    piv = piv.loc[order_t]
    fmt_ms = lambda v: f'{v:.2f}' if v < 1 else (f'{v:.1f}' if v < 100 else f'{v:.0f}')
    L = [f'{t.replace("t IRLS", "$t$ IRLS").replace("t-mixture", "$t$-mixture")} & '
         + ' & '.join(fmt_ms(v) for v in piv.loc[t]) + r'\\' for t in order_t]
    it = tim[tim.task == 'ECM iterations'].set_index('n').seconds
    L.append(r'\midrule ECM iterations & ' + ' & '.join(str(int(it[n])) for n in piv.columns) + r'\\')
    (TAB / 'tab_timing.tex').write_text(wrap_tab(
        'l' + 'r' * len(piv.columns), r'Median wall-clock time in milliseconds (E8, one core, ' +
        tim.machine.iloc[0].replace('_', r'\_') + r'). Engines are fitted to the treated arm of a simulated sample '
        r'of size $n$ (6\% artefacts); the full pipeline fits all nuisance models on three folds and returns the '
        r'seven estimates.', 'tab:timing',
        r'\textbf{Task}&' + '&'.join(f'$\\bm{{n={int(n)}}}$' for n in piv.columns), '\n'.join(L) + '\n',
        size='\\footnotesize'))

    # ---------------- number macros
    g1 = S1.set_index(['contamination', 'method'])
    TG = [('aipw_ols', 'Ols'), ('aipw_t', 'T'), ('aipw_tmix', 'Tmix'), ('aipw_tclip', 'Clip'),
          ('aipw_huber', 'Huber'), ('ipw', 'Ipw'), ('gcomp', 'Gcomp')]
    for c, tag in [(0.0, 'Zero'), (.06, 'Six'), (.12, 'Twelve'), (.20, 'Twenty')]:
        for m, mt in TG:
            r_ = g1.loc[(c, m)]
            mac(f'rmse{mt}{tag}', f'{r_.rmse:.3f}')
            mac(f'bias{mt}{tag}', f'{r_.bias:+.3f}')
            if not np.isnan(r_.coverage):
                mac(f'cov{mt}{tag}', f'{r_.coverage:.3f}')
                mac(f'seratio{mt}{tag}', f'{r_.se_ratio:.2f}')
    mac('Breps', str(int(S1.B.iloc[0])))
    mac('BrepsOther', str(int(S2.B.iloc[0])))
    # E1 summary statements
    unc = S1[S1.method.isin(['aipw_ols', 'aipw_huber', 'aipw_t', 'aipw_tmix'])]
    mac('maxAbsBias', f'{S1.bias.abs().max():.3f}')
    mac('mcseLo', f'{S1.bias_mcse.min():.3f}')
    mac('mcseHi', f'{S1.bias_mcse.max():.3f}')
    dif = max(abs(unc[unc.contamination == c_].rmse - S1[(S1.contamination == c_) & (S1.method == 'aipw_ols')].rmse.iloc[0]).max() for c_ in cs)
    mac('maxRmseDiff', f'{dif:.3f}')
    mac('covUncLo', f'{unc.coverage.min():.3f}')
    mac('covUncHi', f'{unc.coverage.max():.3f}')
    red = [1 - g1.loc[(c_, 'aipw_tclip')].rmse / g1.loc[(c_, 'aipw_ols')].rmse for c_ in cs]
    mac('clipRedLo', f'{100 * min(red):.0f}')
    mac('clipRedHi', f'{100 * max(red):.0f}')
    g5 = S5.set_index(['scenario', 'method'])
    for sc_, st in [('none', 'None'), ('sym_diff', 'SymDiff'), ('pos_equal', 'PosEq'), ('pos_diff', 'PosDiff')]:
        for m, mt in TG:
            mac(f'art{st}{mt}', f'{g5.loc[(sc_, m)].bias:+.3f}')
            if not np.isnan(g5.loc[(sc_, m)].coverage):
                mac(f'artCov{st}{mt}', f'{g5.loc[(sc_, m)].coverage:.2f}')
    mac('artOkMax', f'{S5[S5.scenario != "pos_diff"].bias.abs().max():.3f}')
    g4 = S4.set_index(['out_wrong', 'ps_wrong', 'method'])
    mac('misMaxAbs', f'{S4.bias.abs().max():.3f}')
    mac('misRmseOutBad', f'{g4.loc[(1, 0, "aipw_ols")].rmse:.2f}')
    mac('misRmseOk', f'{g4.loc[(0, 0, "aipw_ols")].rmse:.2f}')
    g2 = S2.set_index(['nu', 'method'])
    for nu, tg in [(1.5, 'OneFive'), (3, 'Three'), (30, 'ThirtyDf')]:
        for m, mt in [('aipw_ols', 'Ols'), ('aipw_t', 'T'), ('aipw_tclip', 'Clip'), ('aipw_huber', 'Huber')]:
            mac(f'tail{tg}{mt}', f'{g2.loc[(nu, m)].rmse:.3f}')
    mac('tailSeRatioOneFive', f'{g2.loc[(1.5, "aipw_ols")].se_ratio:.2f}')
    mac('tailCovOneFive', f'{g2.loc[(1.5, "aipw_ols")].coverage:.3f}')
    mac('tailFactor', f'{g2.loc[(1.5, "aipw_ols")].rmse / g2.loc[(1.5, "aipw_tclip")].rmse:.0f}')
    for m, mt in [('aipw_ols', 'Ols'), ('aipw_tclip', 'Clip')]:
        gg = S3[S3.method == m].sort_values('n')
        mac(f'slope{mt}', f'{np.polyfit(np.log(gg.n), np.log(gg.rmse), 1)[0]:.2f}')
    g3 = S3.set_index(['n', 'method'])
    rr = [g3.loc[(n, 'aipw_tclip')].rmse / g3.loc[(n, 'aipw_ols')].rmse for n in ns]
    mac('sizeRatioLo', f'{min(rr):.2f}')
    mac('sizeRatioHi', f'{max(rr):.2f}')
    cc = [g3.loc[(n, 'aipw_tclip')].coverage for n in ns]
    mac('sizeCovClipLo', f'{min(cc):.3f}')
    mac('sizeCovClipHi', f'{max(cc):.3f}')
    for c, tag in [(0.0, 'Zero'), (.06, 'Six'), (.12, 'Twelve'), (.20, 'Twenty')]:
        mac(f'asd{tag}', f'{tv[np.isclose(tv.contamination, c)].sd_asym_n650.iloc[0]:.3f}')
        mac(f'sdOls{tag}', f'{g1.loc[(c, "aipw_ols")].sd:.3f}')
    mac('emMinInc', f'{emmono.min_loglik_increment.min():.1e}'.replace('e-0', r'\times10^{-').replace('e-', r'\times10^{-') + '}')
    mac('emNfits', str(len(emmono)))
    mac('emNdec', str(int((emmono.min_loglik_increment < -1e-8).sum())))
    mac('emIterMed', f'{int(np.median(emmono.iterations))}')
    for k, tg in [(0, 'A'), (1, 'B')]:
        r_ = emfit[emfit.arm == k].iloc[0]
        mac(f'emSigLow{tg}', f'{r_.sigma_low:.1f}' if r_.sigma_low >= 0.1 else f'{r_.sigma_low:.3f}')
        mac(f'emSigHigh{tg}', f'{r_.sigma_high:.1f}')
        mac(f'emPi{tg}', f'{r_.pi_high:.2f}')
        mac(f'emIter{tg}', str(int(r_.iters)))
    mac('emAppMinInc', f'{emfit.min_increment.min():.1e}'.replace('e-0', r'\times10^{-').replace('e-', r'\times10^{-').replace('e+0', r'\times10^{').replace('e+', r'\times10^{') + '}')
    df_ = make_data()
    mac('kurt', f'{stats.kurtosis(df_.y):.2f}')
    mac('nSim', str(len(df_)))
    mac('contSim', f'{df_.contaminated.mean() * 100:.1f}')
    # plasmode
    gp = PL.set_index(['scenario', 'method'])
    mac('plasTau', f'{PLASMODE_TAU:g}')
    mac('Bplas', str(int(PL.B.iloc[0])))
    for s_, st in [('pooled', 'Pool'), ('arm_specific', 'Arm')]:
        for m, mt in TG:
            mac(f'pl{st}Bias{mt}', f'{gp.loc[(s_, m)].bias:+.2f}')
            mac(f'pl{st}Rmse{mt}', f'{gp.loc[(s_, m)].rmse:.2f}')
            if not np.isnan(gp.loc[(s_, m)].coverage):
                mac(f'pl{st}Cov{mt}', f'{gp.loc[(s_, m)].coverage:.3f}')
    mac('plSkewZero', f'{laws.skewness.iloc[0]:.2f}')
    mac('plSkewOne', f'{laws.skewness.iloc[1]:.2f}')
    # timings
    tq = tim.set_index(['task', 'n']).seconds
    nmax = int(tim.n.max())
    mac('timeNmax', f'{nmax:,}'.replace(',', '{,}'))
    mac('timePipeMax', f'{tq[("Full pipeline (7 estimators, K=3)", nmax)]:.2f}')
    mac('timePipeSmall', f'{tq[("Full pipeline (7 estimators, K=3)", 500)] * 1e3:.0f}')
    mac('timeEcmMax', f'{tq[("t-mixture ECM", nmax)] * 1e3:.0f}')
    mac('timeOlsMax', f'{tq[("OLS", nmax)] * 1e3:.2f}')
    mac('timeTMax', f'{tq[("t IRLS", nmax)] * 1e3:.1f}')
    mac('timeHuberMax', f'{tq[("Huber IRLS", nmax)] * 1e3:.1f}')
    mac('timeEcmRatio', f'{tq[("t-mixture ECM", nmax)] / tq[("OLS", nmax)]:.0f}')
    tp = tim[(tim.task == 'Full pipeline (7 estimators, K=3)') & (tim.n >= 2000)].sort_values('n')
    mac('timeSlope', f'{np.polyfit(np.log(tp.n), np.log(tp.seconds), 1)[0]:.2f}')
    mac('machine', tim.machine.iloc[0].replace('_', r'\_'))
    # data description
    mac('nZonesAll', str(sac.iuId.nunique()))
    mac('nProvinces', str(sac.admin1.nunique()))
    mac('nApp', str(len(d)))
    mac('nZones', str(d.iuId.nunique()))
    mac('nInt', str(int(d.A.sum())))
    mac('nPzq', str(int((1 - d.A).sum())))
    mac('pctInt', f'{100 * d.A.mean():.1f}')
    mac('nReclass', str(int((sac.groupby('iuId').endem.nunique() > 1).sum())))
    mac('pctCeil', f'{100 * (d.y_epi >= 99.999).mean():.1f}')
    mac('pctHalf', f'{100 * np.isclose(d.y_prog, 50, atol=.05).mean():.1f}')
    mac('nOverHundred', str(int((d.y_prog > 100).sum())))
    ratio = d.popTrg / d.popReq
    mac('ratioMedPzq', f'{np.median(ratio[d.A == 0]):.2f}')
    mac('ratioMedInt', f'{np.median(ratio[d.A == 1]):.2f}')
    near = lambda v, c_: (np.abs(v / c_ - 1) < .02).mean() * 100
    mac('pctRatioOnePzq', f'{near(ratio[d.A == 0], 1):.0f}')
    mac('pctRatioOneInt', f'{near(ratio[d.A == 1], 1):.0f}')
    mac('pctRatioTwoPzq', f'{near(ratio[d.A == 0], 2):.0f}')
    mac('pctRatioThreePzq', f'{near(ratio[d.A == 0], 3):.0f}')
    for y, tg in [('y_prog', 'Prog'), ('y_epi', 'Epi'), ('y_den', 'Den')]:
        mac(f'naive{tg}', f'{d[y][d.A == 1].mean() - d[y][d.A == 0].mean():+.1f}')
        mac(f'mean{tg}Pzq', f'{d[y][d.A == 0].mean():.1f}')
        mac(f'mean{tg}Int', f'{d[y][d.A == 1].mean():.1f}')
        E_ = est[est.outcome == y].set_index('method')
        Bt = boot[boot.outcome == y]
        for m, mt in TG:
            mac(f'app{tg}{mt}', f'{E_.loc[m, "ate"]:+.1f}')
            mac(f'app{tg}Abs{mt}', f'{abs(E_.loc[m, "ate"]):.1f}')
            lo, hi = np.percentile(Bt[m], [2.5, 97.5])
            mac(f'app{tg}Lo{mt}', f'{lo:+.1f}')
            mac(f'app{tg}Hi{mt}', f'{hi:+.1f}')
            if not np.isnan(E_.loc[m, 'se_cluster']):
                mac(f'app{tg}Se{mt}', f'{E_.loc[m, "se_cluster"]:.2f}')
                mac(f'app{tg}SeIid{mt}', f'{E_.loc[m, "se_iid"]:.2f}')
        un = E_.loc[['aipw_ols', 'aipw_huber', 'aipw_t', 'aipw_tmix'], 'ate']
        mac(f'app{tg}UncLo', f'{un.min():+.1f}')
        mac(f'app{tg}UncHi', f'{un.max():+.1f}')
        sp = sens[(sens.outcome == y) & (sens.analysis == 'split') & (sens.method == 'aipw_ols')].ate
        mac(f'split{tg}Lo', f'{sp.min():+.1f}')
        mac(f'split{tg}Hi', f'{sp.max():+.1f}')
        tr_ = sens[(sens.outcome == y) & (sens.analysis == 'trim') & (sens.method == 'aipw_ols')].ate
        mac(f'trim{tg}Lo', f'{tr_.min():+.1f}')
        mac(f'trim{tg}Hi', f'{tr_.max():+.1f}')
        kp = sens[(sens.outcome == y) & (sens.analysis == 'kappa')].set_index('value').ate
        mac(f'kappa{tg}Lo', f'{kp.min():+.1f}')
        mac(f'kappa{tg}Hi', f'{kp.max():+.1f}')
    for y, tg in [('y_prog', 'Prog'), ('y_epi', 'Epi'), ('y_den', 'Den')]:
        rw = sens[(sens.outcome == y) & (sens.analysis == 'rawmad')].iloc[0]
        fb = sens[(sens.outcome == y) & (sens.analysis == 'clipscale')].iloc[0]
        mac(f'raw{tg}Clip', f'{rw.ate:+.2f}')
        mac(f'raw{tg}SeIid', f'{rw.se_iid:.2f}')
        mac(f'raw{tg}SeCl', f'{rw.se_cluster:.2f}')
        mac(f'raw{tg}Scale', f'{rw.value:.1g}' if rw.value < 0.01 else f'{rw.value:.2f}')
        mac(f'fb{tg}Scale', f'{fb.value:.1f}')
    den = est[(est.outcome == 'y_den') & (est.method == 'aipw_ols')].ate.iloc[0]
    mac('denPctOls', f'{100 * (1 - np.exp(den / 100)):.0f}')
    for nm_ in ('montecarlo', 'application'):
        gp_ = RES / f'guards_{nm_}.csv'
        if gp_.exists():
            G_ = pd.read_csv(gp_).iloc[0]
            tg_ = 'Mc' if nm_ == 'montecarlo' else 'App'
            th = lambda v: f'{int(v):,}'.replace(',', '{,}')
            mac(f'guardMad{tg_}', th(G_.mad_fallback))
            mac(f'guardFloor{tg_}', th(G_.scale_floor))
            mac(f'guardLstsq{tg_}', th(G_.lstsq_fallback))
    mac('nSplits', str(sens[sens.analysis == 'split'].value.nunique()))
    mac('Bboot', str(int(boot.b.nunique())))
    ps_app = np.load(RES / 'app_ps.npy')
    mac('psMin', f'{ps_app.min():.2f}')
    mac('psMax', f'{ps_app.max():.2f}')
    mac('pctTrim', f'{100 * np.mean((ps_app <= .05) | (ps_app >= .95)):.1f}')
    A = d.A.to_numpy()
    wts = A / ps_app + (1 - A) / (1 - ps_app)

    def smd_w(z, wt):
        m_, v2 = [], []
        for k in (0, 1):
            s_ = A == k
            mk = np.average(z[s_], weights=wt[s_])
            m_.append(mk)
            v2.append(np.average((z[s_] - mk) ** 2, weights=wt[s_]))
        return (m_[1] - m_[0]) / np.sqrt((v2[0] + v2[1]) / 2 + 1e-12)
    b4 = [abs(smd_w(X[c_].to_numpy(), np.ones(len(X)))) for c_ in X.columns]
    af = [abs(smd_w(X[c_].to_numpy(), wts)) for c_ in X.columns]
    mac('smdMaxBefore', f'{max(b4):.2f}')
    mac('smdMaxAfter', f'{max(af):.2f}')
    mac('nSmdOver', str(int(sum(v > .1 for v in af))))
    r = resid.resid.to_numpy()
    rs = (r - np.median(r)) / mad_scale(r)
    mac('appPctOut', f'{100 * np.mean(np.abs(rs) > 3):.1f}')
    mac('appKurt', f'{stats.kurtosis(r):.1f}')
    psi_all = np.load(RES / 'app_psi.npy')
    for oi, tg in [(0, 'Prog'), (1, 'Epi'), (2, 'Den')]:
        P_ = psi_all[oi]
        mac(f'maxIf{tg}Ols', f'{np.abs(P_[:, 0] - P_[:, 0].mean()).max():.0f}')
        mac(f'maxIf{tg}Clip', f'{np.abs(P_[:, 4] - P_[:, 4].mean()).max():.0f}')
    # WHO / OWID context numbers
    c = who[who.country_code == 'cod'].set_index('year')
    mac('whoReqLast', f'{c.loc[2025, "Population requiring PC for SCH annually"] / 1e6:.1f}')
    mac('whoSacReqLast', f'{c.loc[2025, "SAC population requiring PC for SCH annually"] / 1e6:.1f}')
    mac('whoCovFirst', f'{c.loc[2014, "National coverage (%)"]:.1f}')
    mac('whoCovPeak', f'{c["National coverage (%)"].max():.1f}')
    mac('whoCovPeakYear', str(int(c["National coverage (%)"].idxmax())))
    mac('whoCovLast', f'{c.loc[2025, "National coverage (%)"]:.1f}')
    mac('whoCovPrev', f'{c.loc[2024, "National coverage (%)"]:.1f}')
    mac('whoSacTreatLast', f'{c.loc[2025, "Reported number of SAC treated"] / 1e6:.1f}')
    afr = who[(who.region == 'AFR') & who['National coverage (%)'].notna() & (who.year == 2025)]
    mac('afroMedLast', f'{afr["National coverage (%)"].median():.1f}')
    mac('nAfroLast', str(len(afr)))
    af_ = owid[owid.Entity == 'Africa'].set_index('Year').iloc[:, -1]
    dr_ = owid[owid.Code == 'COD'].set_index('Year').iloc[:, -1]
    ly = int(dr_.index.max())
    mac('owidYear', str(ly))
    mac('owidShare', f'{100 * dr_[ly] / af_[ly]:.1f}')
    mac('owidReq', f'{dr_[ly] / 1e6:.1f}')
    mac('owidAfrica', f'{af_[ly] / 1e6:.0f}')
    afr_codes = set(who[who.region == 'AFR'].country_code.str.upper())
    ct = owid[(owid.Year == ly) & owid.Code.isin(afr_codes)].sort_values(owid.columns[-1], ascending=False)
    mac('owidRank', str(int(np.flatnonzero(ct.Code.to_numpy() == 'COD')[0] + 1)))
    esp = sac.groupby('year').popTreat.sum()
    mac('espSacTreatLast', f'{esp[2025] / 1e6:.1f}')
    mac('espSacTreatNineteen', f'{esp[2019] / 1e6:.1f}')
    mac('whoSacTreatNineteen', f'{c.loc[2019, "Reported number of SAC treated"] / 1e6:.1f}')
    (TAB / 'numbers.tex').write_text('\n'.join(M) + '\n')
    print('  tables and macros written', flush=True)


# =============================================================================
# 12. Command line
# =============================================================================
def main():
    global QUICK, RES
    ap = argparse.ArgumentParser(description=__doc__, formatter_class=argparse.RawDescriptionHelpFormatter)
    ap.add_argument('stage', nargs='?', default='all',
                    choices=['all', 'montecarlo', 'application', 'figures', 'quick'])
    args = ap.parse_args()
    for p in (RES, FIG, TAB):
        p.mkdir(exist_ok=True)
    if args.stage == 'quick':
        QUICK = True
        RES = ROOT / 'results' / 'quick'
        RES.mkdir(parents=True, exist_ok=True)
        montecarlo()
        application()
        plasmode()
        timings()
        print('quick run finished: outputs are in results/quick/ and are not used by the paper')
        return
    t0 = time.time()
    if args.stage in ('all', 'montecarlo'):
        print('[1/3] Monte Carlo experiments', flush=True)
        montecarlo()
    if args.stage in ('all', 'application'):
        print('[2/3] DRC application, plasmode study and timings', flush=True)
        application()
        plasmode()
        timings()
    needed = ['e1_contamination', 'e2_tails', 'e3_sample_size', 'e4_misspec', 'e5_artefacts', 'em_monotonicity',
              'theory_V', 'app_estimates', 'app_bootstrap', 'app_sensitivity', 'plasmode', 'timings']
    missing = [f for f in needed if not (RES / f'{f}.csv').exists()]
    if missing:
        print('figures and tables skipped; missing results:', ', '.join(missing))
    else:
        print('[3/3] summaries, figures, tables', flush=True)
        summaries()
        figures()
        tables()
    print(f'done in {time.time() - t0:.0f}s')


if __name__ == '__main__':
    main()

